Quark and gluon two-loop beam functions for leading-jet $p_T$ and slicing at NNLO

We compute the complete set of two-loop beam functions for the transverse momentum distribution of the leading jet produced in association with an arbitrary colour-singlet system. Our results constitute the last missing ingredient for the calculation of the jet-vetoed cross section at small veto scales at the next-to-next-to-leading order, as well as an important ingredient for its resummation to next-to-next-to-next-to-leading logarithmic order. Our calculation is performed in the soft-collinear effective theory framework with a suitable regularisation of the rapidity divergences occurring in the phase-space integrals. We discuss the occurrence of soft-collinear mixing terms that might violate the factorisation theorem, and demonstrate that they are naturally absorbed into the beam functions at two loops in the exponential rapidity regularisation scheme when performing a multipole expansion of the measurement function. As in our recent computation of the two-loop soft function, we present the results as a Laurent expansion in the jet radius $R$. We provide analytic expressions for all flavour channels in $x$ space with the exception of a set of $R$-independent non-logarithmic terms that are given as numerical grids. We also perform a fully numerical calculation with exact $R$ dependence, and find that it agrees with our analytic expansion at the permyriad level or better. Our calculation allows us to define a next-to-next-to-leading order slicing method using the leading-jet $p_T$ as a slicing variable. As a check of our results, we carry out a calculation of the Higgs and $Z$ boson total production cross sections at the next-to-next-to-leading order in QCD.

==> anc/DeltaI/BeamFunctionGGCACA.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
D0[1 - x]*
  ((CA^2*(-18616633491456000*(-13 + 36*"BoundaryConditionGGCACA"*Pi^3)*
       (-1 + x)^10*x^2*(1 + x)^8 - 27483456*R^6*(-1 + x^2)^4*
       (-54904500 - 912992470*x + (-10094042257 + 1016064000*Pi^2)*x^2 - 
        14*(-9210715991 + 48384000*Pi^2)*x^3 - 
        (338681549749 + 8128512000*Pi^2)*x^4 + 
        2*(40440226037 + 508032000*Pi^2)*x^5 + 
        (688970539986 - 4402944000*Pi^2)*x^6 - 
        4*(41812295279 + 15325632000*Pi^2)*x^7 - 
        2*(429277536307 + 29127168000*Pi^2)*x^8 + 
        (664266654694 - 8467200000*Pi^2)*x^9 + 
        (442214864571 - 34207488000*Pi^2)*x^10 - 
        2*(285292817183 + 21845376000*Pi^2)*x^11 - 
        3*(54338027419 + 903168000*Pi^2)*x^12 + 
        30*(4044006293 + 158054400*Pi^2)*x^13 - 420*(21754039 + 4032000*Pi^2)*
         x^14 - 8749895480*x^15 + 431327200*x^16) - 15513861242880*R^2*
       (-1 + x)^8*(1 + x)^7*(-130050 + 403749*x - 451876*x^2 + 75223*x^3 + 
        489985*x^4 - 514576*x^5 + 91941*x^6 + 35604*x^7 + 
        3600*Pi^2*(3 - 12*x + 22*x^2 - 18*x^3 - 6*x^4 + 18*x^5 - 17*x^6 + 
          6*x^7)) + 6596029440*R^4*(-1 + x^2)^6*(10524955 + 75523235*x - 
        54253887*x^2 - 1130100944*x^3 + 2800463987*x^4 - 1923598296*x^5 - 
        1389820723*x^6 + 2166241936*x^7 - 332586942*x^8 - 420029383*x^9 + 
        210351010*x^10 - 12714948*x^11 + 117600*Pi^2*(1 + x)^2*
         (-1 + 12*x - 257*x^2 + 942*x^3 - 1176*x^4 + 582*x^5 + 319*x^6 - 
          276*x^7 + 71*x^8))))/(83774850711552000*(-1 + x)^10*x*(1 + x)^8) + 
   (176*CA^2*(1 - x + x^2)^2*Log[2]^2)/(3*x) + 
   (4*CA^2*(-131 + 12*Pi^2)*(1 - x + x^2)^2*Log[Pi])/(9*x) - 
   (4*CA^2*(-131 + 12*Pi^2)*(1 - x + x^2)^2*Log[R])/(9*x) + 
   Log[2]*((CA^2*(79308028800 - 872388316800*x + 4524190070400*x^2 - 
        14704677187200*x^3 + 33519447561600*x^4 - 56693132496000*x^5 + 
        73262456467200*x^6 - 73262456467200*x^7 + 56693132496000*x^8 - 
        33519447561600*x^9 + 14704677187200*x^10 - 4524190070400*x^11 + 
        872388316800*x^12 - 79308028800*x^13 + 7264857600*Pi^2*(-1 + x)^9*
         (1 - x + x^2)^2 + 60540480*R^2*(-1 + x)^8*(495 - 1548*x + 2192*x^2 - 
          1754*x^3 + 237*x^4 + 198*x^5) + 360360*R^4*(-1 + x)^6*
         (385 + 36625*x - 115806*x^2 + 20334*x^3 + 285126*x^4 - 465306*x^5 + 
          256307*x^6 - 67129*x^7 + 4104*x^8) + 72072*R^6*(-1 + x)^4*x*
         (8320 - 51913*x - 156455*x^2 + 1390910*x^3 - 3675090*x^4 + 
          4117615*x^5 - 2566387*x^6 + 340020*x^7 + 151960*x^8 - 65480*x^9 + 
          2500*x^10)))/(1362160800*(-1 + x)^9*x) + 
     (176*CA^2*(1 - x + x^2)^2*Log[Pi])/(3*x) - 
     (176*CA^2*(1 - x + x^2)^2*Log[R])/(3*x)) + 
   (-(CA^2*x*(-86400*R^2*(-1 + x)^8*(1 - 4*x + 9*x^2 - 8*x^3 + 3*x^4) - 
         3600*R^4*(-1 + x)^6*(25 - 178*x + 524*x^2 - 700*x^3 + 524*x^4 - 
           178*x^5 + 25*x^6) + 1200*R^6*(-1 + x)^4*(-12 + 171*x - 712*x^2 + 
           1132*x^3 - 922*x^4 - 148*x^5 + 472*x^6 - 337*x^7 + 60*x^8)))/
      (10800*(-1 + x)^10) + 
     (CA^2*(1440*R^2*(-1 + x)^8*(-3 + 10*x - 12*x^2 + 6*x^4 - 8*x^5 + 
          3*x^6) - 120*R^4*(-1 + x)^6*(1 - 39*x + 112*x^2 - 38*x^3 - 98*x^4 + 
          148*x^5 + 9*x^6 - 35*x^7 + 12*x^8) - 240*R^6*(-1 + x)^4*x*
         (-3 + 11*x - 33*x^3 + 101*x^4 - 23*x^5 - 29*x^6 + 80*x^7 - 29*x^8 + 
          5*x^9))*Log[1 - x])/(180*(-1 + x)^10*(1 + x)))*Log[x] + 
   (CA^2*(-86400*R^2*(-1 + x)^8*(1 - 4*x + 9*x^2 - 8*x^3 + 3*x^4) - 
      3600*R^4*(-1 + x)^6*(19 - 142*x + 410*x^2 - 544*x^3 + 422*x^4 - 
        154*x^5 + 25*x^6) + 1200*R^6*(-1 + x)^4*(-1 + 87*x - 400*x^2 + 
        614*x^3 - 418*x^4 - 352*x^5 + 495*x^6 - 325*x^7 + 60*x^8))*
     Log[1 + x])/(10800*(-1 + x)^9) + 
   (CA^2*(1440*R^2*(-1 + x)^8*(-3 + 10*x - 12*x^2 + 6*x^4 - 8*x^5 + 3*x^6) - 
      120*R^4*(-1 + x)^6*(1 - 39*x + 112*x^2 - 38*x^3 - 98*x^4 + 148*x^5 + 
        9*x^6 - 35*x^7 + 12*x^8) - 240*R^6*(-1 + x)^4*x*
       (-3 + 11*x - 33*x^3 + 101*x^4 - 23*x^5 - 29*x^6 + 80*x^7 - 29*x^8 + 
        5*x^9))*PolyLog[2, -x])/(180*(-1 + x)^10*(1 + x)) + 
   (CA^2*(1440*R^2*(-1 + x)^8*(-3 + 10*x - 12*x^2 + 6*x^4 - 8*x^5 + 3*x^6) - 
      120*R^4*(-1 + x)^6*(1 - 39*x + 112*x^2 - 38*x^3 - 98*x^4 + 148*x^5 + 
        9*x^6 - 35*x^7 + 12*x^8) - 240*R^6*(-1 + x)^4*x*
       (-3 + 11*x - 33*x^3 + 101*x^4 - 23*x^5 - 29*x^6 + 80*x^7 - 29*x^8 + 
        5*x^9))*PolyLog[2, x])/(180*(-1 + x)^10*(1 + x))) + 
 Log[\[Nu]]*((4*CA^2*(-131 + 12*Pi^2 + 132*Log[2])*Log[R])/9 + 
   CA^2*(Pi^2*(-44/9 + 2*R^2 + R^4/108 + R^8/777600) + 
     R^6*(-74801417/3048192000 + (23*Log[2])/2100) - 
     (R^2*(1429 + 12480*Log[2]))/5400 - (R^4*(16018321 + 1972320*Log[2]))/
      12700800 - (R^8*(-50937246539 + 33741818880*Log[2]))/70815596544000 - 
     (4*(-805 + 420*Log[2] + 396*Log[2]^2 + 108*Zeta[3]))/27))*\[Delta][1 - x]


==> anc/DeltaI/BeamFunctionGGCATF.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
D0[1 - x]*(-1/41887425355776000*
    (CA*nF*TF*(18616633491456000*(13 + 18*"BoundaryConditionGGCATF"*Pi^3)*
        x^2 - 15513861242880*R^2*(8250 - 18801*x + 24173*x^2 - 19455*x^3 + 
         8904*x^4) + 6596029440*R^4*(701680 - 958415*x - 247899*x^2 + 
         1056127*x^3 - 865571*x^4 + 650880*x^5) - 
       27483456*R^6*(1102500 + 2339210*x + 24470583*x^2 - 120918650*x^3 + 
         186251100*x^4 - 126190440*x^5 + 39946720*x^6) + 
       2366*R^8*(-1628700535 + 9427899287*x - 48529918062*x^2 + 
         213651459833*x^3 - 521007270892*x^4 + 656641138560*x^5 - 
         415036678320*x^6 + 112146916320*x^7)))/x - 
   (64*CA*nF*TF*(1 - x + x^2)^2*Log[2]^2)/(3*x) + 
   (184*CA*nF*TF*(1 - x + x^2)^2*Log[Pi])/(9*x) - 
   (184*CA*nF*TF*(1 - x + x^2)^2*Log[R])/(9*x) + 
   Log[2]*((CA*nF*TF*(1210809600*(23 - 46*x + 75*x^2 - 46*x^3 + 23*x^4) - 
        121080960*R^2*(30 - 72*x + 91*x^2 - 75*x^3 + 33*x^4) + 
        1441440*R^4*(35 - 10*x - 141*x^2 + 233*x^3 - 154*x^4 + 90*x^5) - 
        144144*R^6*x*(-40 + 293*x - 800*x^2 + 1050*x^3 - 690*x^4 + 220*x^5) + 
        91*R^8*(77 + 4034*x - 50697*x^2 + 211988*x^3 - 445441*x^4 + 
          510840*x^5 - 308880*x^6 + 82080*x^7)))/(1362160800*x) - 
     (64*CA*nF*TF*(1 - x + x^2)^2*Log[Pi])/(3*x) + 
     (64*CA*nF*TF*(1 - x + x^2)^2*Log[R])/(3*x))) + 
 (CA*nF*TF*((16*Pi^2)/9 + R^4*(168401/3175200 - (53*Log[2])/945) + 
     R^6*(-7001023/1524096000 + (11*Log[2])/3150) + 
     (R^2*(-3071 + 1680*Log[2]))/2700 - 
     (R^8*(-5664846191 + 4732062720*Log[2]))/17703899136000 + 
     (8*(-157 + 96*Log[2] + 72*Log[2]^2))/27) - 
   (8*CA*nF*TF*(-23 + 24*Log[2])*Log[R])/9)*Log[\[Nu]]*\[Delta][1 - x]


==> anc/DeltaI/BeamFunctionGGCFTF.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
D0[1 - x]*((CF*nF*TF*(-23605198848000*"BoundaryConditionGGCFTF"*Pi^3*x^2 - 
     15081099264000*R^2*(-1 + x)^2*(2 - 2*x + x^2) - 
     1639249920*R^4*(-1 + x)^2*(-450 - 1278*x + 1939*x^2) - 
     5575680*R^6*(-1 + x)^2*x*(2185 + 114657*x - 165488*x^2 + 29726*x^3) + 
     14520*R^8*(-1 + x)^2*(-66150 + 238202*x - 3121275*x^2 + 14127888*x^3 - 
       15793888*x^4 + 3674360*x^5)))/(2950649856000*x) - 
  (CF*nF*TF*(-1 + x)^2*(-110880*R^4*x*(-3 + 4*x) - 
     2217600*R^2*(2 - 2*x + x^2) - 2640*R^6*x*(-5 + 36*x - 44*x^2 + 8*x^3) + 
     220*R^8*x*(3 - 40*x + 132*x^2 - 132*x^3 + 30*x^4))*Log[2])/(415800*x))


==> anc/DeltaI/BeamFunctionGQCFCA.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
D0[1 - x]*((CA*CF*(-188841590784000*"BoundaryConditionGQCFCA"*Pi^3*(-1 + x)^9*
      x^2*(1 + x)^8 + 546416640*R^4*(-1 + x^2)^6*
      (-8250 - (367699 + 2400*Pi^2)*x + 15*(-6611 + 5920*Pi^2)*x^2 + 
       (4351895 - 82800*Pi^2)*x^3 - (6539081 + 264000*Pi^2)*x^4 + 
       (-1047907 + 187200*Pi^2)*x^5 + (7555549 + 175200*Pi^2)*x^6 - 
       75*(31337 + 3280*Pi^2)*x^7 - 5*(512389 + 17280*Pi^2)*x^8 + 
       6*(168731 + 9600*Pi^2)*x^9 + 54492*x^10) - 2787840*R^6*(-1 + x^2)^4*
      (154350 + 2651895*x - 5*(-6249149 + 564480*Pi^2)*x^2 - 
       5*(66732947 + 188160*Pi^2)*x^3 + 3*(198835993 + 7212800*Pi^2)*x^4 + 
       32*(14053859 + 279300*Pi^2)*x^5 - 6*(250758069 + 2665600*Pi^2)*x^6 + 
       (-723889846 + 79497600*Pi^2)*x^7 + 252*(8033733 + 492800*Pi^2)*x^8 + 
       (40347679 + 15523200*Pi^2)*x^9 + 3*(-441870593 + 1881600*Pi^2)*x^10 + 
       (317144789 + 53155200*Pi^2)*x^11 + 3*(170638217 + 5958400*Pi^2)*x^12 - 
       2*(27037963 + 2822400*Pi^2)*x^13 - 34988848*x^14 + 2588256*x^15) + 
     484*R^8*(-1 + x^2)^2*(16818270 + 7*(-75290611 + 537600*Pi^2)*x + 
       3*(-6809490343 + 457856000*Pi^2)*x^2 + 
       (397972378131 + 4066137600*Pi^2)*x^3 - 
       7*(111893304647 + 2914329600*Pi^2)*x^4 - 
       9*(143670388781 + 5097881600*Pi^2)*x^5 - 
       3*(-411131629261 + 45113241600*Pi^2)*x^6 + 
       (7912295220695 - 759250060800*Pi^2)*x^7 - 
       75*(37713184307 + 24152418304*Pi^2)*x^8 - 
       15*(49357529293 + 163929758720*Pi^2)*x^9 - 
       5*(-2532190710629 + 594178421760*Pi^2)*x^10 + 
       (5650832262297 - 3521423808000*Pi^2)*x^11 - 
       3*(3404637482257 + 1018333209600*Pi^2)*x^12 - 
       (5353593035191 + 1845857126400*Pi^2)*x^13 - 
       33*(9435228867 + 30379059200*Pi^2)*x^14 - 
       3*(1232153470257 + 159182732800*Pi^2)*x^15 - 
       (2669466477353 + 109734912000*Pi^2)*x^16 + 
       60*(-637328477 + 15052800*Pi^2)*x^17 + 124719834360*x^18 - 
       34546593840*x^19 + 3490169760*x^20) + 1311399936000*R^2*(-1 + x^2)^8*
      (66 - 107*x - 363*x^2 + 999*x^3 - 739*x^4 + 144*x^5 + 
       6*Pi^2*(4 - 18*x + 34*x^2 - 29*x^3 + 7*x^4))))/
   (23605198848000*(-1 + x)^9*x*(1 + x)^8) - 
  (CA*CF*(3326400*R^2*(-1 + x)^8*(-6 + 5*x + 32*x^2 - 49*x^3 + 12*x^4) + 
     55440*R^4*(-1 + x)^6*(-60 + 1129*x - 2014*x^2 - 2907*x^3 + 9728*x^4 - 
       8462*x^5 + 1914*x^6 + 132*x^7) - 7920*R^6*(-1 + x)^4*x*
      (-270 + 1325*x + 7645*x^2 - 44278*x^3 + 88393*x^4 - 71270*x^5 + 
       23090*x^6 + 7015*x^7 - 3442*x^8 + 192*x^9) + 
     11*R^8*(-1 + x)^2*x*(7343 - 95644*x - 1008331*x^2 + 8119127*x^3 - 
       25520770*x^4 + 30583742*x^5 - 22760731*x^6 - 10101469*x^7 + 
       15631913*x^8 - 13666140*x^9 + 3374880*x^10 - 470160*x^11 + 
       30240*x^12))*Log[2])/(4989600*(-1 + x)^8*x) + 
  ((CA*CF*x*(86400*R^2*(-1 + x)^8*(-2 + 6*x - 9*x^2 + 4*x^3) - 
       3600*R^4*(-1 + x)^6*(50 - 306*x + 667*x^2 - 562*x^3 + 193*x^4) - 
       1200*R^6*(-1 + x)^4*(24 - 318*x + 1070*x^2 - 1149*x^3 + 236*x^4 + 
         841*x^5 - 576*x^6 + 168*x^7) - 5*R^8*(-1 + x)^2*
        (466 - 12058*x + 48733*x^2 - 14976*x^3 - 115576*x^4 + 437918*x^5 - 
         425743*x^6 + 333596*x^7 - 83040*x^8 + 22560*x^9)))/
     (21600*(-1 + x)^9) - 
    (CA*CF*(8640*R^2*(-1 + x)^8*(-6 + 20*x - 21*x^2 + 5*x^3) + 
       720*R^4*(-1 + x)^6*(-2 + 78*x - 223*x^2 + 148*x^3 + 83*x^4 - 168*x^5 + 
         48*x^6) + 1440*R^6*(-1 + x)^4*x*(6 - 22*x + 6*x^2 + 65*x^3 - 
         180*x^4 + 159*x^5 - 86*x^6 + 12*x^7) + R^8*(-1 + x)^2*
        (2 + 718*x - 2177*x^2 - 8590*x^3 + 45421*x^4 - 182846*x^5 + 
         212393*x^6 - 261602*x^7 + 106201*x^8 - 61200*x^9 + 480*x^10))*
      Log[1 - x])/(2160*(-1 + x)^9))*Log[x] + 
  (CA*CF*(-86400*R^2*(-1 + x)^8*(-2 + 6*x - 9*x^2 + 4*x^3) + 
     3600*R^4*(-1 + x)^6*(38 - 246*x + 517*x^2 - 418*x^3 + 145*x^4) + 
     1200*R^6*(-1 + x)^4*(2 - 172*x + 625*x^2 - 597*x^3 - 123*x^4 + 913*x^5 - 
       576*x^6 + 168*x^7) + 15*R^8*(-1 + x)^2*(-2 - 1592*x + 6069*x^2 + 
       2243*x^3 - 33512*x^4 + 117670*x^5 - 122555*x^6 + 101599*x^7 - 
       27040*x^8 + 7520*x^9))*Log[1 + x])/(21600*(-1 + x)^8) - 
  (CA*CF*(8640*R^2*(-1 + x)^8*(-6 + 20*x - 21*x^2 + 5*x^3) + 
     720*R^4*(-1 + x)^6*(-2 + 78*x - 223*x^2 + 148*x^3 + 83*x^4 - 168*x^5 + 
       48*x^6) + 1440*R^6*(-1 + x)^4*x*(6 - 22*x + 6*x^2 + 65*x^3 - 180*x^4 + 
       159*x^5 - 86*x^6 + 12*x^7) + R^8*(-1 + x)^2*(2 + 718*x - 2177*x^2 - 
       8590*x^3 + 45421*x^4 - 182846*x^5 + 212393*x^6 - 261602*x^7 + 
       106201*x^8 - 61200*x^9 + 480*x^10))*PolyLog[2, -x])/
   (2160*(-1 + x)^9) - 
  (CA*CF*(8640*R^2*(-1 + x)^8*(-6 + 20*x - 21*x^2 + 5*x^3) + 
     720*R^4*(-1 + x)^6*(-2 + 78*x - 223*x^2 + 148*x^3 + 83*x^4 - 168*x^5 + 
       48*x^6) + 1440*R^6*(-1 + x)^4*x*(6 - 22*x + 6*x^2 + 65*x^3 - 180*x^4 + 
       159*x^5 - 86*x^6 + 12*x^7) + R^8*(-1 + x)^2*(2 + 718*x - 2177*x^2 - 
       8590*x^3 + 45421*x^4 - 182846*x^5 + 212393*x^6 - 261602*x^7 + 
       106201*x^8 - 61200*x^9 + 480*x^10))*PolyLog[2, x])/(2160*(-1 + x)^9))


==> anc/DeltaI/BeamFunctionGQCFCF.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
D0[1 - x]*((CF^2*(-377683181568000*"BoundaryConditionGQCFCF"*Pi^3*x^2 - 
     2787840*R^6*(-2450 - 47776*x + 2928353*x^2 - 12267959*x^3 + 
       19840120*x^4 - 14216112*x^5 + 3765824*x^6) + 
     1311399936000*R^2*(-1 + x)*(-870 + 610*x + 245*x^2 - 288*x^3 + 
       12*Pi^2*(2 - 2*x + x^2)) + 273208320*R^4*(-1 + x)*
      (-122250 + 36442*x + 314483*x^2 - 507936*x^3 + 200184*x^4 + 
       800*Pi^2*(2 - 2*x + x^2)) + 121*R^8*(-1 + x)*(-7330890 + 27648938*x + 
       4676939899*x^2 - 29925402240*x^3 + 64220939040*x^4 - 57481440000*x^5 + 
       18283720320*x^6 + 250880*Pi^2*(2 - 2*x + x^2))))/(47210397696000*x) - 
  (24*CF^2*(-2 + 4*x - 3*x^2 + x^3)*Log[2]^2)/x - 
  (8*CF^2*(-9 + Pi^2)*(-2 + 4*x - 3*x^2 + x^3)*Log[Pi])/(3*x) + 
  Log[2]*((CF^2*(-1916006400 + 3832012800*x - 2874009600*x^2 + 
       958003200*x^3 - 106444800*Pi^2*(-2 + 4*x - 3*x^2 + x^3) + 
       13305600*R^2*(-66 + 112*x - 23*x^2 - 47*x^3 + 24*x^4) + 
       63360*R^6*x*(-16 + 163*x - 519*x^2 + 740*x^3 - 492*x^4 + 124*x^5) - 
       110880*R^4*(270 - 292*x - 751*x^2 + 1829*x^3 - 1440*x^4 + 384*x^5) - 
       11*R^8*(42 + 5564*x - 83881*x^2 + 410435*x^3 - 933120*x^4 + 
         1090560*x^5 - 636480*x^6 + 146880*x^7)))/(39916800*x) - 
    (24*CF^2*(-2 + 4*x - 3*x^2 + x^3)*Log[Pi])/x) + 
  ((8*CF^2*(-9 + Pi^2)*(-2 + 4*x - 3*x^2 + x^3))/(3*x) + 
    (8*CF^2*(-2 + 4*x - 3*x^2 + x^3)*Log[512])/(3*x))*Log[R])


==> anc/DeltaI/BeamFunctionQGCATF.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
D0[1 - x]*((CA*TF*(-188841590784000*"BoundaryConditionQGCATF"*Pi^3*(-1 + x)^9*
      x*(1 + x)^8 + 1639249920*R^4*(-1 + x^2)^6*
      (26129 + (50946 - 19600*Pi^2)*x + 52*(-14269 + 200*Pi^2)*x^2 + 
       24*(65343 + 1400*Pi^2)*x^3 - 2*(201799 + 29600*Pi^2)*x^4 - 
       16*(79174 + 3225*Pi^2)*x^5 + 4*(200261 + 7400*Pi^2)*x^6 + 
       16*(10193 + 550*Pi^2)*x^7 - (214387 + 9600*Pi^2)*x^8 + 17318*x^9) + 
     2787840*R^6*(-1 + x^2)^4*(1018735 + (7732070 - 1881600*Pi^2)*x - 
       10*(27123839 + 282240*Pi^2)*x^2 + 6*(95416207 + 1176000*Pi^2)*x^3 + 
       (431005239 - 26342400*Pi^2)*x^4 - 2*(519346651 + 45393600*Pi^2)*x^5 - 
       28*(17131201 + 1411200*Pi^2)*x^6 + 4*(426613247 + 823200*Pi^2)*x^7 + 
       (99345397 - 83731200*Pi^2)*x^8 - 6*(199809837 + 12779200*Pi^2)*x^9 + 
       6*(-6575133 + 1097600*Pi^2)*x^10 + 14*(19480747 + 604800*Pi^2)*x^11 - 
       3*(13600761 + 1568000*Pi^2)*x^12 - 22686034*x^13 + 621328*x^14) - 
     7260*R^8*(-1 + x^2)^2*(-9983827 + 112*(-2699967 + 536480*Pi^2)*x + 
       32*(780083299 + 10333120*Pi^2)*x^2 + 4*(-9053345733 + 3888640*Pi^2)*
        x^3 + (-83808457804 + 7167390720*Pi^2)*x^4 + 
       4*(-6172801969 + 8748969600*Pi^2)*x^5 + 
       128*(1759196311 + 543976440*Pi^2)*x^6 + 
       4*(-175627752173 + 28466036480*Pi^2)*x^7 + 
       10*(-71340134641 + 19397891072*Pi^2)*x^8 + 
       4*(87746592291 + 60954839680*Pi^2)*x^9 + 
       16*(23426363357 + 12973067520*Pi^2)*x^10 + 
       4*(-82910850259 + 39412746240*Pi^2)*x^11 + 
       4*(44524351073 + 29399435520*Pi^2)*x^12 + 
       (598085921332 + 56372610560*Pi^2)*x^13 + 
       32*(5573008237 + 320773600*Pi^2)*x^14 + 
       4*(-12139239951 + 37569280*Pi^2)*x^15 + (4514322437 + 391372800*Pi^2)*
        x^16 + 7761816212*x^17 - 1734033360*x^18 + 128473936*x^19) + 
     1311399936000*R^2*(-1 + x^2)^8*(-105 + 466*x - 480*x^2 + 54*x^3 + 
       65*x^4 + 6*Pi^2*(2 - 15*x + 29*x^2 - 28*x^3 + 10*x^4))))/
   (23605198848000*(-1 + x)^9*(1 + x)^8) + 
  (CA*TF*(-1108800*R^2*(-1 + x)^8*(9 - 31*x + 11*x^2 + 5*x^3) - 
     55440*R^4*(-1 + x)^6*(-64 + 43*x + 576*x^2 - 1659*x^3 + 1386*x^4 - 
       500*x^5 + 38*x^6) - 2640*R^6*(-1 + x)^4*(-100 + 190*x + 7720*x^2 - 
       40534*x^3 + 66384*x^4 - 55675*x^5 + 12435*x^6 + 3085*x^7 - 1951*x^8 + 
       46*x^9) + 55*R^8*(-1 + x)^2*(224 - 1169*x - 73763*x^2 + 585230*x^3 - 
       1272864*x^4 + 1911247*x^5 - 344743*x^6 - 757008*x^7 + 1513918*x^8 - 
       656148*x^9 + 173612*x^10 - 21240*x^11 + 1104*x^12))*Log[2])/
   (1663200*(-1 + x)^8) + 
  ((CA*TF*x^2*(-86400*R^2*(-1 + x)^8*(5 - 10*x + 6*x^2) - 
       3600*R^4*(-1 + x)^6*(193 - 562*x + 667*x^2 - 306*x^3 + 50*x^4) + 
       1200*R^6*(-1 + x)^4*(-240 + 807*x - 1168*x^2 + 205*x^3 + 534*x^4 - 
         554*x^5 + 120*x^6) + 5*R^8*(-1 + x)^2*(-10553 + 30502*x - 
         37472*x^2 - 186884*x^3 + 352011*x^4 - 494026*x^5 + 258694*x^6 - 
         116632*x^7 + 12480*x^8)))/(21600*(-1 + x)^9) + 
    (CA*TF*x*(-8640*R^2*(-1 + x)^8*(-7 + 15*x - 16*x^2 + 6*x^3) + 
       720*R^4*(-1 + x)^6*(49 - 124*x + 115*x^2 + 42*x^3 - 70*x^4 + 24*x^5) + 
       1440*R^6*(-1 + x)^4*(4 - 10*x + x^2 + 96*x^3 - 161*x^4 + 158*x^5 - 
         58*x^6 + 10*x^7) + R^8*(-1 + x)^2*(479 - 238*x - 5633*x^2 + 
         84926*x^3 - 148501*x^4 + 285550*x^5 - 191143*x^6 + 140162*x^7 - 
         17522*x^8 + 3120*x^9))*Log[1 - x])/(2160*(-1 + x)^9))*Log[x] - 
  (CA*TF*x*(-86400*R^2*(-1 + x)^8*(5 - 10*x + 6*x^2) - 
     3600*R^4*(-1 + x)^6*(139 - 406*x + 511*x^2 - 258*x^3 + 50*x^4) + 
     1200*R^6*(-1 + x)^4*(-121 + 387*x - 531*x^2 - 169*x^3 + 604*x^4 - 
       530*x^5 + 120*x^6) + 15*R^8*(-1 + x)^2*(-1119 + 2715*x - 390*x^2 - 
       55128*x^3 + 98237*x^4 - 139349*x^5 + 76152*x^6 - 35678*x^7 + 
       4160*x^8))*Log[1 + x])/(21600*(-1 + x)^8) + 
  (CA*TF*x*(-8640*R^2*(-1 + x)^8*(-7 + 15*x - 16*x^2 + 6*x^3) + 
     720*R^4*(-1 + x)^6*(49 - 124*x + 115*x^2 + 42*x^3 - 70*x^4 + 24*x^5) + 
     1440*R^6*(-1 + x)^4*(4 - 10*x + x^2 + 96*x^3 - 161*x^4 + 158*x^5 - 
       58*x^6 + 10*x^7) + R^8*(-1 + x)^2*(479 - 238*x - 5633*x^2 + 
       84926*x^3 - 148501*x^4 + 285550*x^5 - 191143*x^6 + 140162*x^7 - 
       17522*x^8 + 3120*x^9))*PolyLog[2, -x])/(2160*(-1 + x)^9) + 
  (CA*TF*x*(-8640*R^2*(-1 + x)^8*(-7 + 15*x - 16*x^2 + 6*x^3) + 
     720*R^4*(-1 + x)^6*(49 - 124*x + 115*x^2 + 42*x^3 - 70*x^4 + 24*x^5) + 
     1440*R^6*(-1 + x)^4*(4 - 10*x + x^2 + 96*x^3 - 161*x^4 + 158*x^5 - 
       58*x^6 + 10*x^7) + R^8*(-1 + x)^2*(479 - 238*x - 5633*x^2 + 
       84926*x^3 - 148501*x^4 + 285550*x^5 - 191143*x^6 + 140162*x^7 - 
       17522*x^8 + 3120*x^9))*PolyLog[2, x])/(2160*(-1 + x)^9))


==> anc/DeltaI/BeamFunctionQGCFTF.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
D0[1 - x]*((CF*TF*(-377683181568000*"BoundaryConditionQGCFTF"*Pi^3*x + 
     2787840*R^6*(53847 + 693323*x - 3290494*x^2 + 6267468*x^3 - 
       5131440*x^4 + 1407296*x^5) + 1311399936000*R^2*(-1 + x)*
      (51 + 82*x + 140*x^2 + 12*Pi^2*(1 - 2*x + 2*x^2)) + 
     273208320*R^4*(-1 + x)*(21219 - 48150*x + 91422*x^2 - 25968*x^3 + 
       800*Pi^2*(1 - 2*x + 2*x^2)) + 121*R^8*(-1 + x)*
      (250880*Pi^2*(1 - 2*x + 2*x^2) - 3*(12095655 + 844962290*x - 
         4594749314*x^2 + 9984703680*x^3 - 9547063040*x^4 + 
         3117386240*x^5))))/47210397696000 + 
  24*CF*TF*(1 - 3*x + 4*x^2 - 2*x^3)*Log[2]^2 - 
  (5*CF*R^2*TF*(-1 + x)*x^2*Log[4096])/9 - 
  (8*CF*(-9 + Pi^2)*TF*(-1 + 3*x - 4*x^2 + 2*x^3)*Log[Pi])/3 + 
  Log[2]*((CF*TF*(-319334400 + 958003200*x - 1277337600*x^2 + 638668800*x^3 + 
       4435200*R^2*(9 - 11*x + 2*x^2) - 35481600*Pi^2*(-1 + 3*x - 4*x^2 + 
         2*x^3) + 110880*R^4*(43 - 113*x + 184*x^2 - 130*x^3 + 16*x^4) - 
       21120*R^6*(-8 + 58*x - 169*x^2 + 253*x^3 - 180*x^4 + 46*x^5) + 
       11*R^8*(953 - 14059*x + 65148*x^2 - 148362*x^3 + 178880*x^4 - 
         107520*x^5 + 24960*x^6)))/13305600 + 
    24*CF*TF*(1 - 3*x + 4*x^2 - 2*x^3)*Log[Pi]) + 
  ((8*CF*(-9 + Pi^2)*TF*(-1 + 3*x - 4*x^2 + 2*x^3))/3 + 
    (8*CF*TF*(-1 + 3*x - 4*x^2 + 2*x^3)*Log[512])/3)*Log[R])


==> anc/DeltaI/BeamFunctionQQBARNS.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
D0[1 - x]*(((CA - 2*CF)*CF*(-260112384000*"BoundaryConditionQQBARNS"*Pi^3*
      (-1 + x)^6*x*(1 + x)^8 - 21676032000*R^2*(-1 + x^2)^7*
      (-6 + Pi^2*x + 6*x^2) + 451584000*R^4*(-1 + x)^7*(1 + x)^6*
      (-29 - 91*x - 275*x^2 - 187*x^3 - 20*x^4 + 26*x^5) - 
     376320*R^6*(-1 + x^2)^4*(-107 + 5116*x - 70212*x^2 - 
       16*(1313 + 600*Pi^2)*x^3 - 6*(-39453 + 8000*Pi^2)*x^4 + 
       (268472 - 96000*Pi^2)*x^5 - 4*(26053 + 24000*Pi^2)*x^6 - 
       32*(5729 + 1500*Pi^2)*x^7 - 3*(25449 + 3200*Pi^2)*x^8 - 49108*x^9 - 
       14640*x^10 + 8656*x^11) + 320*R^8*(-1 + x^2)^2*
      (-9790 - 581488*x + 10942703*x^2 + 30*(592961 + 94080*Pi^2)*x^3 + 
       450*(114221 + 68992*Pi^2)*x^4 + 30*(-5072573 + 5268480*Pi^2)*x^5 + 
       (-1153342081 + 474163200*Pi^2)*x^6 + 20*(-124140341 + 45440640*Pi^2)*
        x^7 + 50*(-34106537 + 22917888*Pi^2)*x^8 + 
       60*(16413431 + 15805440*Pi^2)*x^9 + 495*(4780291 + 1003520*Pi^2)*
        x^10 + 6*(257197273 + 24931200*Pi^2)*x^11 + 
       2*(238530091 + 9878400*Pi^2)*x^12 + 61049810*x^13 - 15614395*x^14 - 
       5131440*x^15 + 2515536*x^16)))/(32514048000*(-1 + x)^6*(1 + x)^8) - 
  ((CA - 2*CF)*CF*(-604800*R^2*(-1 + x)^7 + 50400*R^4*(-1 + x)^6*
      (-1 - 3*x - 3*x^2 + x^3) - 1680*R^6*(-1 + x)^4*
      (1 - 11*x + 22*x^2 - 158*x^3 + 57*x^4 - 39*x^5 + 8*x^6) + 
     20*R^8*(-1 + x)^2*(-5 + 101*x - 531*x^2 + 4111*x^3 + 1619*x^4 + 
       25461*x^5 - 2945*x^6 + 3437*x^7 - 1170*x^8 + 162*x^9))*Log[2])/
   (151200*(-1 + x)^5) + 
  (((CA - 2*CF)*CF*x^2*(1440*R^4*(-1 + x)^6 + 240*R^6*(-1 + x)^4*
        (1 + x + 4*x^2) + 20*R^8*(-1 + x)^2*(1 + 5*x + 47*x^2 + 79*x^3 + 
         60*x^4)))/(720*(-1 + x)^6) - 
    ((CA - 2*CF)*CF*x*(-1440*R^2*(-1 + x)^7 + 240*R^6*(-1 + x)^4*x^2*
        (1 + x)^2 + 60*R^8*x^2*(-1 + x^2)^2*(1 + 4*x + 7*x^2))*Log[1 - x])/
     (180*(-1 + x)^6*(1 + x)))*Log[x] - 
  ((CA - 2*CF)*CF*x*(90*R^4*(-1 + x)^6 + 60*R^6*(-1 + x)^4*x^2 + 
     15*R^8*(-1 + x)^2*x^2*(2 + 5*x + 5*x^2))*Log[1 + x])/(45*(-1 + x)^5) - 
  ((CA - 2*CF)*CF*x*(-1440*R^2*(-1 + x)^7 + 240*R^6*(-1 + x)^4*x^2*
      (1 + x)^2 + 60*R^8*x^2*(-1 + x^2)^2*(1 + 4*x + 7*x^2))*PolyLog[2, -x])/
   (180*(-1 + x)^6*(1 + x)) - 
  ((CA - 2*CF)*CF*x*(-1440*R^2*(-1 + x)^7 + 240*R^6*(-1 + x)^4*x^2*
      (1 + x)^2 + 60*R^8*x^2*(-1 + x^2)^2*(1 + 4*x + 7*x^2))*PolyLog[2, x])/
   (180*(-1 + x)^6*(1 + x)))


==> anc/DeltaI/BeamFunctionQQBARS.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
D0[1 - x]*(-8*"BoundaryConditionQQBARS"*CF*Pi^3*TF*x - 
  (CF*R^2*TF*(95 - 2*(23 + 12*Pi^2)*x + (-49 + 12*Pi^2)*x^2))/9 - 
  (CF*R^4*TF*(7111 + (15437 - 4800*Pi^2)*x - 32*(6134 + 75*Pi^2)*x^2 + 
     3*(80101 + 3200*Pi^2)*x^3 - 48*(-4433 + 100*Pi^2)*x^4 - 
     3*(91639 + 6400*Pi^2)*x^5 - 4*(22087 + 600*Pi^2)*x^6 + 
     (76777 + 4800*Pi^2)*x^7 + 7141*x^8))/(3600*(-1 + x^2)^2) + 
  (CF*R^6*TF*(-257230 + 3*(-753887 + 156800*Pi^2)*x + 
     2*(33181399 + 588000*Pi^2)*x^2 - 7*(10522181 + 134400*Pi^2)*x^3 + 
     224*(-868121 + 21000*Pi^2)*x^4 + 14*(6479801 + 1713600*Pi^2)*x^5 + 
     4*(61237459 + 5997600*Pi^2)*x^6 + 2*(-90862483 + 3998400*Pi^2)*x^7 + 
     2*(-87825007 + 6115200*Pi^2)*x^8 + (151126799 + 15052800*Pi^2)*x^9 + 
     2*(51059363 + 1528800*Pi^2)*x^10 - 5*(3786011 + 282240*Pi^2)*x^11 - 
     9196212*x^12 + 859136*x^13))/(2116800*(-1 + x^2)^4) - 
  (CF*R^8*TF*(1286677 + (39423561 - 7526400*Pi^2)*x - 
     520*(5936327 + 94080*Pi^2)*x^2 + (1368651499 - 45158400*Pi^2)*x^3 + 
     (12304261810 - 895641600*Pi^2)*x^4 + (14438663669 - 4877107200*Pi^2)*
      x^5 - 128*(123863521 + 90993000*Pi^2)*x^6 + 
     (58778515491 - 19801958400*Pi^2)*x^7 - 
     16*(-7123686691 + 1886304000*Pi^2)*x^8 - 
     25*(-707312311 + 1474271232*Pi^2)*x^9 - 
     4*(17548228403 + 7958227200*Pi^2)*x^10 - 
     (36378626071 + 20501913600*Pi^2)*x^11 - 
     10*(2711926673 + 1119175680*Pi^2)*x^12 - 
     3*(15070748923 + 1540403200*Pi^2)*x^13 - 40*(544222541 + 22673280*Pi^2)*
      x^14 + (417669001 + 7526400*Pi^2)*x^15 + 864158323*x^16 - 
     296842156*x^17 + 35792844*x^18))/(406425600*(-1 + x^2)^6) + 
  (CF*TF*(-4435200*R^2*(-1 + x)^8*(2 + x) + 110880*R^4*(-1 + x)^6*
      (-16 - x + 223*x^2 - 423*x^3 + 141*x^4 + 16*x^5) - 
     2640*R^6*(-1 + x)^4*(50 - 21*x - 4109*x^2 + 17222*x^3 - 19344*x^4 + 
       10051*x^5 + 2927*x^6 - 1860*x^7 + 124*x^8) + 
     220*R^8*(-1 + x)^2*(-28 + 111*x + 9467*x^2 - 64965*x^3 + 101877*x^4 - 
       137413*x^5 - 57417*x^6 + 74463*x^7 - 101005*x^8 + 27658*x^9 - 
       4254*x^10 + 306*x^11))*Log[2])/(831600*(-1 + x)^7) + 
  ((CF*TF*x^2*(-2880*R^2*(-1 + x)^9 + 1440*R^4*(-1 + x)^6*(4 - 7*x + 4*x^2) + 
       240*R^6*(-1 + x)^4*(10 - 23*x + 20*x^2 + 17*x^3 - 17*x^4 + 7*x^5) + 
       20*R^8*(-1 + x)^2*(22 - 41*x + 27*x^2 + 406*x^3 - 427*x^4 + 536*x^5 - 
         126*x^6 + 47*x^7)))/(180*(-1 + x)^8) + 
    (CF*TF*x*(2880*R^2*(-2 + x)*(-1 + x)^8 + 1440*R^4*(-1 + x)^6*
        (-2 + 3*x - 5*x^3 + 2*x^4) + 240*R^6*(-1 + x)^4*
        (-2 + 3*x + 4*x^2 - 46*x^3 + 48*x^4 - 37*x^5 + 6*x^6) + 
       20*R^8*(-1 + x)^2*(-2 - x + 24*x^2 - 327*x^3 + 356*x^4 - 779*x^5 + 
         260*x^6 - 253*x^7 + 2*x^8))*Log[1 - x])/(180*(-1 + x)^8))*Log[x] + 
  (CF*TF*x*(2880*R^2*(-1 + x)^9 - 1440*R^4*(-1 + x)^6*(3 - 5*x + 3*x^2) - 
     240*R^6*(-1 + x)^4*(5 - 11*x + 8*x^2 + 20*x^3 - 17*x^4 + 7*x^5) - 
     20*R^8*(-1 + x)^2*(7 - 10*x - 12*x^2 + 331*x^3 - 361*x^4 + 480*x^5 - 
       122*x^6 + 47*x^7))*Log[1 + x])/(180*(-1 + x)^7) + 
  (CF*TF*x*(2880*R^2*(-2 + x)*(-1 + x)^8 + 1440*R^4*(-1 + x)^6*
      (-2 + 3*x - 5*x^3 + 2*x^4) + 240*R^6*(-1 + x)^4*
      (-2 + 3*x + 4*x^2 - 46*x^3 + 48*x^4 - 37*x^5 + 6*x^6) + 
     20*R^8*(-1 + x)^2*(-2 - x + 24*x^2 - 327*x^3 + 356*x^4 - 779*x^5 + 
       260*x^6 - 253*x^7 + 2*x^8))*PolyLog[2, -x])/(180*(-1 + x)^8) + 
  (CF*TF*x*(2880*R^2*(-2 + x)*(-1 + x)^8 + 1440*R^4*(-1 + x)^6*
      (-2 + 3*x - 5*x^3 + 2*x^4) + 240*R^6*(-1 + x)^4*
      (-2 + 3*x + 4*x^2 - 46*x^3 + 48*x^4 - 37*x^5 + 6*x^6) + 
     20*R^8*(-1 + x)^2*(-2 - x + 24*x^2 - 327*x^3 + 356*x^4 - 779*x^5 + 
       260*x^6 - 253*x^7 + 2*x^8))*PolyLog[2, x])/(180*(-1 + x)^8))


==> anc/DeltaI/BeamFunctionQQCACF.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
D0[1 - x]*(-(CA*CF*(1133049544704000*"BoundaryConditionQQCACF"*Pi^3*
        (-1 + x)^8*(1 + x)^6 - 409156780032000*(-1 + x)^8*x*(1 + x)^6 - 
       46464*R^6*(-1 + x^2)^2*(-6491050 - 51898063*x - 2127904354*x^2 + 
         (5043089009 - 846720000*Pi^2)*x^3 + (75534366 - 4741632000*Pi^2)*
          x^4 - 6*(-6289825109 + 2596608000*Pi^2)*x^5 - 
         28*(-4211775467 + 1245888000*Pi^2)*x^6 + 
         (105296750954 - 51819264000*Pi^2)*x^7 - 
         2*(2268349067 + 25909632000*Pi^2)*x^8 - 
         (77220738331 + 35900928000*Pi^2)*x^9 - 
         6*(17093895059 + 2765952000*Pi^2)*x^10 - 
         3*(23090544361 + 1411200000*Pi^2)*x^11 - 
         50*(238648511 + 6773760*Pi^2)*x^12 + 2394940460*x^13 - 
         902614000*x^14 + 134794400*x^15) - 26227998720*R^2*(-1 + x^2)^6*
        (-10467 + 17797*x + 38794*x^2 - 30665*x^3 - 30705*x^4 + 15246*x^5 + 
         1800*Pi^2*(1 - 3*x + 3*x^2 - 7*x^3 + 2*x^4)) + 
       5575680*R^4*(-1 + x^2)^4*(3434819 + 8918378*x + 7243344*x^2 - 
         203076962*x^3 + 30076874*x^4 - 108062162*x^5 - 126595296*x^6 + 
         294350498*x^7 + 129513299*x^8 - 42932952*x^9 + 7130160*x^10 + 
         117600*Pi^2*(1 + x)^2*(1 + 2*x - 5*x^2 + 220*x^3 - 5*x^4 + 218*x^5 + 
           x^6)) + R^8*(-2780149501 - 201479003830*x + 12995896737460*x^2 + 
         2160754353326*x^3 + 270846567641132*x^4 - 125822698276806*x^5 - 
         3618109295532916*x^6 - 14368527395983570*x^7 - 
         30631746530043710*x^8 - 39688841898843730*x^9 - 
         22965407976030004*x^10 + 12463406400062970*x^11 + 
         36595899887992940*x^12 + 35247492915504494*x^13 + 
         19826588413104628*x^14 + 6233973417085226*x^15 + 
         721609822822691*x^16 + 8941985105760*x^17 + 22211261652480*x^18 - 
         8633988483840*x^19 + 1166720284800*x^20 + 91069440*Pi^2*(1 + x)^6*
          (1 - 68*x + 29*x^2 + 65216*x^3 + 387938*x^4 + 1966568*x^5 + 
           3671138*x^6 + 5724416*x^7 + 3931229*x^8 + 2095132*x^9 + 
           302401*x^10))))/(141631193088000*(-1 + x)^8*(1 + x)^6) + 
   (88*CA*CF*(1 + x^2)*Log[2]^2)/3 + (2*CA*CF*(-131 + 12*Pi^2)*(1 + x^2)*
     Log[Pi])/9 - (2*CA*CF*(-131 + 12*Pi^2)*(1 + x^2)*Log[R])/9 + 
   Log[2]*((8*CA*CF*Pi^2*(1 + x^2))/3 - (2*CA*CF*(131 + 12*x + 131*x^2))/9 - 
     (CA*CF*R^2*(153 - 145*x - 281*x^2 - 231*x^3 + 144*x^4))/(45*(-1 + x)) + 
     (CA*CF*R^4*(673 - 6987*x + 25588*x^2 + 15524*x^3 + 11235*x^4 + 
        58223*x^5 - 15696*x^6 + 2160*x^7))/(7560*(-1 + x)^3) - 
     (CA*CF*R^6*(100 - 27*x - 3035*x^2 - 33180*x^3 - 38530*x^4 - 283835*x^5 - 
        2523*x^6 - 172930*x^7 + 37060*x^8 - 7900*x^9 + 800*x^10))/
      (18900*(-1 + x)^5) + (CA*CF*R^8*(-28529 + 514631*x - 1399982*x^2 + 
        46496802*x^3 + 154527968*x^4 + 1313664064*x^5 + 1396793454*x^6 + 
        3551172062*x^7 + 842748433*x^8 + 1250441657*x^9 - 228885120*x^10 + 
        66971520*x^11 - 11396160*x^12 + 907200*x^13))/
      (119750400*(-1 + x)^7) + (88*CA*CF*(1 + x^2)*Log[Pi])/3 - 
     (88*CA*CF*(1 + x^2)*Log[R])/3) + 
   (-(CA*CF*R^2*x^2*(17280*(-1 + x)^6*(1 + x^2) + 720*R^2*(-1 + x)^4*
          (13 - 8*x + 74*x^2 - 8*x^3 + 13*x^4) + 240*R^4*(-1 + x)^2*
          (6 + 3*x + 142*x^2 + 106*x^3 + 232*x^4 + 79*x^5 + 24*x^6) + 
         R^6*(113 + 564*x + 11127*x^2 + 33868*x^3 + 89863*x^4 + 108540*x^5 + 
           92769*x^6 + 39716*x^7 + 7200*x^8)))/(4320*(-1 + x)^8) + 
     (CA*CF*R^2*x*(-8640*(-1 + x)^6*(-1 + x - 5*x^2 + x^3) + 
        720*R^2*(-1 + x)^4*(1 - 2*x + 38*x^2 - 2*x^3 + 37*x^4) + 
        1440*R^4*(-1 + x)^2*x^2*(5 + 8*x + 30*x^2 + 18*x^3 + 17*x^4 + 
          2*x^5) + R^6*(-1 + 1088*x^2 + 6464*x^3 + 32778*x^4 + 61184*x^5 + 
          95408*x^6 + 65520*x^7 + 34919*x^8 + 5040*x^9))*Log[1 - x])/
      (2160*(-1 + x)^8))*Log[x] + 
   (CA*CF*R^2*x*(5760*(-1 + x)^6*(1 + x^2) + 240*R^2*(-1 + x)^4*
       (7 - 8*x + 68*x^2 - 8*x^3 + 13*x^4) + 80*R^4*(-1 + x)^2*
       (1 - x + 96*x^2 + 72*x^3 + 215*x^4 + 73*x^5 + 24*x^6) + 
      R^6*(-1 + 3*x + 1677*x^2 + 6001*x^3 + 21841*x^4 + 28077*x^5 + 
        28323*x^6 + 12479*x^7 + 2400*x^8))*Log[1 + x])/(1440*(-1 + x)^7) + 
   (CA*CF*R^2*x*(-8640*(-1 + x)^6*(-1 + x - 5*x^2 + x^3) + 
      720*R^2*(-1 + x)^4*(1 - 2*x + 38*x^2 - 2*x^3 + 37*x^4) + 
      1440*R^4*(-1 + x)^2*x^2*(5 + 8*x + 30*x^2 + 18*x^3 + 17*x^4 + 2*x^5) + 
      R^6*(-1 + 1088*x^2 + 6464*x^3 + 32778*x^4 + 61184*x^5 + 95408*x^6 + 
        65520*x^7 + 34919*x^8 + 5040*x^9))*PolyLog[2, -x])/
    (2160*(-1 + x)^8) + 
   (CA*CF*R^2*x*(-8640*(-1 + x)^6*(-1 + x - 5*x^2 + x^3) + 
      720*R^2*(-1 + x)^4*(1 - 2*x + 38*x^2 - 2*x^3 + 37*x^4) + 
      1440*R^4*(-1 + x)^2*x^2*(5 + 8*x + 30*x^2 + 18*x^3 + 17*x^4 + 2*x^5) + 
      R^6*(-1 + 1088*x^2 + 6464*x^3 + 32778*x^4 + 61184*x^5 + 95408*x^6 + 
        65520*x^7 + 34919*x^8 + 5040*x^9))*PolyLog[2, x])/
    (2160*(-1 + x)^8)) + Log[\[Nu]]*
  ((4*CA*CF*(-131 + 12*Pi^2 + 132*Log[2])*Log[R])/9 + 
   (CA*CF*(91069440*Pi^2*(-3801600 - 518400*R^2 + 7200*R^4 + R^8) + 
      R^8*(50937246539 - 33741818880*Log[2]) - 13113999360*R^2*
       (1429 + 12480*Log[2]) - 5575680*R^4*(-9383279 + 1972320*Log[2]) + 
      23232*R^6*(-74801417 + 33384960*Log[2]) - 10491199488000*
       (-805 + 420*Log[2] + 396*Log[2]^2 + 108*Zeta[3])))/70815596544000)*
  \[Delta][1 - x]


==> anc/DeltaI/BeamFunctionQQCFCF.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
D0[1 - x]*((CF^2*(-94420795392000*"BoundaryConditionQQCFCF"*Pi^3*(-1 + x)^10*
       x*(1 + x)^8 + 546416640*R^4*(-1 + x^2)^6*
       (12513 + (-7141 + 1200*Pi^2)*x + 13557*x^2 + 7*(-37303 + 6000*Pi^2)*
         x^3 + (-43427 + 86400*Pi^2)*x^4 + (-246883 + 85200*Pi^2)*x^5 + 
        (-61499 + 86400*Pi^2)*x^6 + (463293 + 44400*Pi^2)*x^7 + 158086*x^8 - 
        34548*x^9 + 7170*x^10) - 2787840*R^6*(-1 + x^2)^4*
       (-34212 - 132308*x - 5746143*x^2 - 5*(-2537369 + 470400*Pi^2)*x^3 + 
        (3030647 - 13171200*Pi^2)*x^4 + (106645739 - 43276800*Pi^2)*x^5 + 
        (316368074 - 96902400*Pi^2)*x^6 + (298031666 - 143942400*Pi^2)*x^7 - 
        34*(-38821 + 4233600*Pi^2)*x^8 - 6*(38133029 + 16620800*Pi^2)*x^9 - 
        (289716059 + 46099200*Pi^2)*x^10 - (181353071 + 11760000*Pi^2)*x^11 - 
        (35396813 + 940800*Pi^2)*x^12 + 4012791*x^13 - 1115008*x^14 + 
        196112*x^15) + 484*R^8*(-1 + x^2)^2*(1323627 - 
        5*(2866673 + 376320*Pi^2)*x - 63*(-66766697 + 179200*Pi^2)*x^2 + 
        3*(550262277 + 672985600*Pi^2)*x^3 + (90950882851 + 24408115200*Pi^2)*
         x^4 + 273*(-160602377 + 605606400*Pi^2)*x^5 + 
        3*(-410413294483 + 236182195200*Pi^2)*x^6 + 
        25*(-198605438053 + 82773917184*Pi^2)*x^7 + 
        15*(-704861861861 + 290365501440*Pi^2)*x^8 + 
        15*(-907335658457 + 453387952640*Pi^2)*x^9 + 
        (-7904349388127 + 7952405529600*Pi^2)*x^10 + 
        15*(280955209027 + 463554362880*Pi^2)*x^11 + 
        9*(1404105664761 + 499755468800*Pi^2)*x^12 + 
        (12186879161789 + 2094433420800*Pi^2)*x^13 + 
        21*(323021039689 + 31416806400*Pi^2)*x^14 + 
        21*(101777541421 + 5838246400*Pi^2)*x^15 + 
        4*(67468870771 + 2370816000*Pi^2)*x^16 - 1194282360*x^17 + 
        4188406020*x^18 - 1247681040*x^19 + 187105680*x^20) - 
      1311399936000*R^2*(-1 + x^2)^8*(-118 + 302*x - 87*x^2 - 83*x^3 - 
        47*x^4 + 33*x^5 + 6*Pi^2*(2 - 5*x + 5*x^2 - 9*x^3 + 3*x^4))))/
    (11802599424000*(-1 + x)^10*(1 + x)^8) + 
   (CF^2*(6652800*R^2*(-1 + x)^8*(10 - 16*x - 7*x^2 - 2*x^3 + 3*x^4) - 
      55440*R^4*(-1 + x)^6*(9 - 97*x + 532*x^2 + 132*x^3 + 877*x^4 + 
        863*x^5 - 186*x^6 + 30*x^7) + 7920*R^6*(-1 + x)^4*
       (3 + 13*x - 258*x^2 - 1846*x^3 - 3974*x^4 - 15986*x^5 - 3778*x^6 - 
        8842*x^7 + 1291*x^8 - 251*x^9 + 28*x^10) - 11*R^8*(-1 + x)^2*
       (-81 + 2005*x + 2506*x^2 + 282022*x^3 + 1462288*x^4 + 9088456*x^5 + 
        12360370*x^6 + 24343414*x^7 + 8969713*x^8 + 7651987*x^9 - 
        861300*x^10 + 237900*x^11 - 38520*x^12 + 3240*x^13))*Log[2])/
    (4989600*(-1 + x)^9) + 
   ((CF^2*x^2*(86400*R^2*(-1 + x)^8*(1 + x^2) + 3600*R^4*(-1 + x)^6*
         (13 - 8*x + 74*x^2 - 8*x^3 + 13*x^4) + 1200*R^6*(-1 + x)^4*
         (6 + 3*x + 142*x^2 + 106*x^3 + 232*x^4 + 79*x^5 + 24*x^6) + 
        5*R^8*(-1 + x)^2*(113 + 564*x + 11127*x^2 + 33868*x^3 + 89863*x^4 + 
          108540*x^5 + 92769*x^6 + 39716*x^7 + 7200*x^8)))/
      (10800*(-1 + x)^10) + 
     (CF^2*x*(8640*R^2*(-1 + x)^8*(-1 + x - 5*x^2 + x^3) - 
        720*R^4*(-1 + x)^6*(1 - 2*x + 38*x^2 - 2*x^3 + 37*x^4) - 
        1440*R^6*(-1 + x)^4*x^2*(5 + 8*x + 30*x^2 + 18*x^3 + 17*x^4 + 
          2*x^5) - R^8*(-1 + x)^2*(-1 + 1088*x^2 + 6464*x^3 + 32778*x^4 + 
          61184*x^5 + 95408*x^6 + 65520*x^7 + 34919*x^8 + 5040*x^9))*
       Log[1 - x])/(1080*(-1 + x)^10))*Log[x] + 
   (CF^2*x*(-86400*R^2*(-1 + x)^8*(1 + x^2) - 3600*R^4*(-1 + x)^6*
       (7 - 8*x + 68*x^2 - 8*x^3 + 13*x^4) - 1200*R^6*(-1 + x)^4*
       (1 - x + 96*x^2 + 72*x^3 + 215*x^4 + 73*x^5 + 24*x^6) - 
      15*R^8*(-1 + x)^2*(-1 + 3*x + 1677*x^2 + 6001*x^3 + 21841*x^4 + 
        28077*x^5 + 28323*x^6 + 12479*x^7 + 2400*x^8))*Log[1 + x])/
    (10800*(-1 + x)^9) + 
   (CF^2*x*(8640*R^2*(-1 + x)^8*(-1 + x - 5*x^2 + x^3) - 
      720*R^4*(-1 + x)^6*(1 - 2*x + 38*x^2 - 2*x^3 + 37*x^4) - 
      1440*R^6*(-1 + x)^4*x^2*(5 + 8*x + 30*x^2 + 18*x^3 + 17*x^4 + 2*x^5) - 
      R^8*(-1 + x)^2*(-1 + 1088*x^2 + 6464*x^3 + 32778*x^4 + 61184*x^5 + 
        95408*x^6 + 65520*x^7 + 34919*x^8 + 5040*x^9))*PolyLog[2, -x])/
    (1080*(-1 + x)^10) + 
   (CF^2*x*(8640*R^2*(-1 + x)^8*(-1 + x - 5*x^2 + x^3) - 
      720*R^4*(-1 + x)^6*(1 - 2*x + 38*x^2 - 2*x^3 + 37*x^4) - 
      1440*R^6*(-1 + x)^4*x^2*(5 + 8*x + 30*x^2 + 18*x^3 + 17*x^4 + 2*x^5) - 
      R^8*(-1 + x)^2*(-1 + 1088*x^2 + 6464*x^3 + 32778*x^4 + 61184*x^5 + 
        95408*x^6 + 65520*x^7 + 34919*x^8 + 5040*x^9))*PolyLog[2, x])/
    (1080*(-1 + x)^10)) + (2*CF^2*R^2*(4*Pi^2 - 3*R^2)*Log[\[Nu]]*
   \[Delta][1 - x])/3


==> anc/DeltaI/BeamFunctionQQCFTF.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
D0[1 - x]*(-(CF*TF*(335099402846208000*"BoundaryConditionQQCFTF"*Pi^3 + 
       242016235388928000*x - 15513861242880*R^2*(-1083 + 5237*x - 5637*x^2 + 
         4554*x^3) + 6596029440*R^4*(42401 - 959430*x + 2920559*x^2 - 
         3271932*x^3 + 1605204*x^4) - 27483456*R^6*(-1007570 + 20936763*x - 
         101576030*x^2 + 213916900*x^3 - 198756240*x^4 + 73487200*x^5) + 
       1183*R^8*(-1271806609 - 42776946900*x + 309889540931*x^2 - 
         983193360720*x^3 + 1552411594320*x^4 - 1180172701440*x^5 + 
         356443372800*x^6)))/41887425355776000 - 
   (32*CF*TF*(1 + x^2)*Log[2]^2)/3 + (92*CF*TF*(1 + x^2)*Log[Pi])/9 - 
   (92*CF*TF*(1 + x^2)*Log[R])/9 + 
   Log[2]*((CF*TF*(1210809600*(23 + 12*x + 23*x^2) - 
        242161920*R^2*(-6 + 19*x - 24*x^2 + 18*x^3) + 
        1441440*R^4*(53 - 300*x + 857*x^2 - 936*x^3 + 432*x^4) - 
        288288*R^6*(-20 + 173*x - 680*x^2 + 1300*x^3 - 1140*x^4 + 400*x^5) + 
        91*R^8*(4001 - 63240*x + 325001*x^2 - 874080*x^3 + 1255680*x^4 - 
          898560*x^5 + 259200*x^6)))/2724321600 - 
     (32*CF*TF*(1 + x^2)*Log[Pi])/3 + (32*CF*TF*(1 + x^2)*Log[R])/3)) + 
 (CF*TF*((16*Pi^2)/9 + R^4*(168401/3175200 - (53*Log[2])/945) + 
     R^6*(-7001023/1524096000 + (11*Log[2])/3150) + 
     (R^2*(-3071 + 1680*Log[2]))/2700 - 
     (R^8*(-5664846191 + 4732062720*Log[2]))/17703899136000 + 
     (8*(-157 + 96*Log[2] + 72*Log[2]^2))/27) - 
   (8*CF*TF*(-23 + 24*Log[2])*Log[R])/9)*Log[\[Nu]]*\[Delta][1 - x]


==> anc/DeltaI/BoundaryConditions/BoundaryConditionGGCACA.txt <==
0.0005	565479.003257564
0.000516250827251552	530721.87437027
0.0005330298332758236	498106.18233401
0.0005503541847568015	467499.738422549
0.0005682416063241046	438778.531792489
0.0005867103986871396	411826.243963675
0.0006057794573586473	386533.663542225
0.000625468291986796	362798.450683115
0.0006457970463155974	340524.498060177
0.000666786518794072	319621.661943254
0.0006884581838552445	300005.380935818
0.0007108342138867422	281596.27416969
0.0007339375019154746	264319.917849082
0.0007577916850296027	248106.460694244
0.0007824211685617599	232890.36017633
0.000807851151058269	218610.128821517
0.0008341076500598998	205208.07101743
0.0008612175287205427	192630.073807087
0.0008892085232910348	180825.327874695
0.0009181092714962553	169746.209229752
0.0009479493418345232	159347.975145803
0.0009787592638292738	149588.699603252
0.0010105705592639653	140429.013766194
0.0010434157744321712	131831.985680295
0.0010773285134358546	123762.970999569
0.0011123434725658892	116189.439858149
0.001148496475800009	109080.897639716
0.0011858245114544934	102408.711355515
0.0012243657700270996	96146.0341225141
0.001264159683269947	90267.6510021998
0.0013052469645323404	84749.913433645
0.001347669650414796	79570.6350079429
0.0013914711437768964	74708.9834907494
0.0014366962581429724	70145.4505218138
0.0014833912635510377	65861.6717263943
0.0015316039338918962	61840.4553060222
0.0015813835957868456	58065.6600560131
0.001632781179053986	54522.134889535
0.0016858492688147696	51195.6671897838
0.001740642159294098	48072.9180341664
0.0017972159093690117	45141.3707621994
0.0018556283999228052	42389.2775928994
0.0019159393930632438	39805.6179968172
0.0019782105932654725	37380.0463072198
0.0020425057105021675	35102.859873977
0.0021088905254255256	32964.948921746
0.002177432956667776	30957.7618626566
0.0022482031303290638	29073.2805680452
0.0023212734517238163	27303.9706874053
0.0023967186794589712	25642.7729703132
0.0024746160019198825	24083.0550191852
0.002555045116242136	22618.5945027045
0.0026380883098500807	21243.5515299161
0.002723830544645506	19952.4446749808
0.002812359543932576	18740.131534107
0.0029037658821679797	17601.7836541641
0.002998143077628105	16532.8710979992
0.003095587688088045	15529.1409087174
0.003196199409610346	14586.6023747927
0.0033000811785445267	13701.5103509607
0.0034073392768417775	12870.3476542455
0.0035180834407925452	12089.8160788715
0.0036324269732982764	11356.8158351446
0.0037504868597921723	10668.4450722632
0.0038723838879275697	10021.970828846
0.003998242771156378	9414.83274657148
0.004128192276324037	8844.62729628795
0.004262365355411504	8309.09772498642
0.0044008992815590875	7806.12737820986
0.004543935789511278	7333.72623940952
0.004691621220626263	6890.02880698154
0.00484410667259849	6473.28297260019
0.005001548154047467	6081.84426508876
0.005164106744130956	5714.1688760237
0.0053319487573458505	5368.80759747055
0.00550524591368536	5044.40006423905
0.005684175514326585	4739.68138352657
0.005868920623028233	4453.41542321234
0.006059670253424039	4184.51376046696
0.006256619562403565	3931.90808434171
0.006459970049778167	3694.60452212028
0.006669929764436459	3471.67235866512
0.00688671351720014	3262.2380006413
0.007110543100598033	3065.47980567917
0.007341647515783102	2880.62713056462
0.007580263206824657	2706.9560239434
0.007826634302615465	2543.78698010636
0.008081012866641216	2390.48202821172
0.008343659154867927	2246.4420622576
0.008614841882011106	2111.10450389893
0.008894838496459098	1983.94122448839
0.009183935464131923	1864.45671109697
0.009482428561565944	1752.183723276
0.009790623178524326	1646.6863944376
0.010108834630442804	1547.55351395233
0.01043738848103047	1454.40650548786
0.010776620875355601	1366.86198859039
0.011126878883757345	1284.60099428332
0.011488520856935112	1207.29743972542
0.011861916792578921	1134.65021598479
0.01224744871391589	1066.3785906076
0.012645511060560072	1002.21783563785
0.013056511092065577	941.919187624011
0.013480869304595841	885.249503145457
0.01391901986113531	831.989061184763
0.014371411035683774	781.93240976323
0.014838505671887665	734.886230400638
0.01532078165657771	690.668059385366
0.015818732408697293	649.108037998641
0.01633286738412183	610.045603028835
0.01686371259688557	573.330165067616
0.01741181115734919	538.82026357813
0.017977723827858647	506.383017694562
0.018562029596463917	475.893590325046
0.019165326269284577	447.234701761376
0.01978823108212813	420.296241628364
0.020431381331987047	394.974484581315
0.02109543502906046	371.172409516592
0.021781071569967666	348.798538443895
0.02248899243284213	327.767072666351
0.02321992189501729	307.997237814552
0.023974607774038204	289.413345944395
0.024753822192757426	271.94414935562
0.0255583623692977	255.522722117845
0.026389051432689752	240.086184454101
0.02724673926501967	225.575439405557
0.0281323033709475	211.934960408005
0.029046649775486558	199.112573414379
0.02999071395096208	187.059244415449
0.03096546177409766	175.728854815487
0.03197189051420848	165.078161826989
0.033011029853512334	155.066339749311
0.034083942940602865	145.65516155382
0.035191727478161836	136.808734979648
0.03633551684602447	128.493224011097
0.03751648126074566	120.676855413862
0.038735828972854575	113.329772476416
0.039994807503021645	106.423892922353
0.04129470491840296	99.932851697185
0.042636851150468544	93.8318400288111
0.04402261935566136	88.0975407590535
0.04545342732028072	82.7080209479453
0.04693073891102642	77.6427031231755
0.048456065572688015	72.8821932163701
0.05003096787451125	68.4082883237695
0.0516570571068245	64.2038625612954
0.05333599692955765	60.2528178035612
0.05506950507434073	56.5400247341267
0.05685935510192392	53.0512528448307
0.05870737821671594	49.7731162348823
0.060615465140298704	46.6930361087844
0.06258556804583364	43.7991838574976
0.06461970255533982	41.080435544505
0.06671994980188686	38.5263310888131
0.0688884585588122	36.1270349904499
0.07112744743814216	33.8732990829735
0.07343920716046433	31.7564213554678
0.07582610289857558	29.7682269937463
0.07829057669730194	27.9010219952427
0.0808351499719664	26.1475722492657
0.08346242608806186	24.5010754934943
0.0861750930247669	22.9551330569644
0.08897592612503079	21.5037248319417
0.09186779093504013	20.1411942349054
0.09485364613597425	18.8622194284848
0.09793654657104535	17.6617917561496
0.10111964637092459	16.535207015186
0.10440620218074848	15.4780252919631
0.10779957649200836	14.4860930624032
0.11130324108273261	13.5554885802538
0.11492078056947928	12.6825257120714
0.11865589607477556	11.8637400126495
0.1225124090137541	11.09587066316
0.12649426500386204	10.3758517701326
0.13060553790164173	9.70079901796457
0.13485043397071295	9.06799400401509
0.13923329618522273	8.47489178905639
0.14375860867316315	7.91908921046817
0.1484310013041053	7.39832840532909
0.1532552544260411	6.91048528996301
0.15823630375618156	6.45356009703725
0.16337924543071325	6.02568259502012
0.16868934121868007	5.62507599409205
0.1741720239053259	5.25008160531311
0.17983290285040313	4.89913546681642
0.18567776972713723	4.57076698230975
0.1917126044477156	4.26359347992168
0.19794358128136544	3.97631376176294
0.20437707517127945	3.70770459841062
0.21101966825685117	3.45661543011809
0.21787815660789508	3.22196409654863
0.224959557177738	3.00273309110622
0.23227111498230024	2.79796582905792
0.23982031051250566	2.60676224707208
0.24761486738761013	2.42827638363406
0.25566276025727436	2.26171296732667
0.2639722229604662	2.10632447366021
0.27255175694954364	1.96140673533066
0.2814101399881316	1.82630007010635
0.29055643513169616	1.70038266530563
0.3	1.5830716764364
0.3035	1.54254762722344
0.307	1.50350486559341
0.3105	1.46587512272624
0.314	1.42959375659732
0.3175	1.39459995492202
0.321	1.36083608942409
0.3245	1.32824771526754
0.328	1.29678329175971
0.3315	1.26639402087628
0.335	1.23703368695027
0.3385	1.20865847190914
0.342	1.18122682507536
0.3455	1.15469930360071
0.349	1.12903847684376
0.3525	1.10420876509107
0.356	1.08017650055936
0.3595	1.05690943165071
0.363	1.03437703985202
0.3665	1.01255026190847
0.37	0.991401410917786
0.3735	0.970904107085929
0.377	0.951033232944615
0.3805	0.931764853817989
0.384	0.913076088856381
0.3875	0.894945163564408
0.391	0.877351269856507
0.3945	0.860274547674788
0.398	0.843696022842202
0.4015	0.827597665761851
0.405	0.811961821822444
0.4085	0.796772234803208
0.412	0.782012951293874
0.4155	0.767668784809225
0.419	0.75372519272536
0.4225	0.740168290454508
0.426	0.726984737202858
0.4295	0.714161762669003
0.433	0.701687114933225
0.4365	0.689549060265047
0.44	0.677736334619985
0.4435	0.66623817126209
0.447	0.655044083326771
0.4505	0.64414421516738
0.454	0.633529000882843
0.4575	0.623189206038679
0.461	0.613116068766421
0.4645	0.603301038250173
0.468	0.59373597214176
0.4715	0.584413030553398
0.475	0.575324664669818
0.4785	0.566463609468226
0.482	0.557822872224941
0.4855	0.549395736798658
0.489	0.541175704290772
0.4925	0.533156534468963
0.496	0.52533221922029
0.4995	0.517697030170748
0.503	0.510245231771586
0.5065	0.502971515006031
0.51	0.495870686043541
0.5135	0.488937668829387
0.517	0.482167734840542
0.5205	0.475556188303934
0.524	0.469098506396896
0.5275	0.462790344169832
0.531	0.45662749546867
0.5345	0.450605924039652
0.538	0.444721694393617
0.5415	0.43897104319751
0.545	0.433350259385669
0.5485	0.427855845728335
0.552	0.422484391020892
0.5555	0.417232599722981
0.559	0.412097229775751
0.5625	0.407075209422174
0.566	0.402163544806578
0.5695	0.39735933754251
0.573	0.392659785079128
0.5765	0.388062174924094
0.58	0.383563874950795
0.5835	0.379162338550785
0.587	0.374855104156957
0.5905	0.370639781120703
0.594	0.366514057244153
0.5975	0.362475695932013
0.601	0.358522507313092
0.6045	0.354652397931852
0.608	0.350863321112003
0.6115	0.347153302368646
0.615	0.343520403453942
0.6185	0.339962765921195
0.622	0.336478593199995
0.6255	0.333066127104483
0.629	0.32972365845848
0.6325	0.326449537508123
0.636	0.323242313154358
0.6395	0.32009997352077
0.643	0.317021469879099
0.6465	0.314005145093868
0.65	0.311049611609132
0.6535	0.308153471962721
0.657	0.305315387190271
0.6605	0.302534043727503
0.664	0.299808156933178
0.6675	0.297136512434587
0.671	0.294517886804204
0.6745	0.291951134159282
0.678	0.289435107123123
0.6815	0.286968704573322
0.685	0.284550858093738
0.6885	0.282180513086347
0.692	0.279856658667377
0.6955	0.277578288330476
0.699	0.275344482673617
0.7025	0.273154274573819
0.706	0.271006765465125
0.7095	0.268901062450317
0.713	0.266836304227237
0.7165	0.264811649178528
0.72	0.262826284285305
0.7235	0.260879407649386
0.727	0.258970243979795
0.7305	0.25709803919014
0.734	0.255262071049623
0.7375	0.253461594856706
0.741	0.251695925579688
0.7445	0.249964381996968
0.748	0.248266300392095
0.7515	0.24660103590279
0.755	0.244967956614555
0.7585	0.243366449002169
0.762	0.241795914846365
0.7655	0.240255770607506
0.769	0.23874544436823
0.7725	0.237264302214778
0.776	0.235812043272252
0.7795	0.234387904588609
0.783	0.232991438910254
0.7865	0.231622151675693
0.79	0.23027955107296
0.7935	0.228963159024395
0.797	0.227672508614365
0.8005	0.226407143991866
0.804	0.225166620054267
0.8075	0.2239505101144
0.811	0.2227583733304
0.8145	0.221589814610287
0.818	0.220444415094231
0.8215	0.219321793665604
0.825	0.218221562228988
0.8285	0.217143341644975
0.832	0.216086765079382
0.8355	0.215051474910113
0.839	0.214037120412945
0.8425	0.213043360583231
0.846	0.212069860924484
0.8495	0.21111629448381
0.853	0.21018234230726
0.8565	0.209267693238063
0.86	0.208372044616685
0.8635	0.207495096528574
0.867	0.206636622997609
0.8705	0.205796140571507
0.874	0.204973572779544
0.8775	0.204168577953201
0.881	0.203380899374531
0.8845	0.202610268314363
0.888	0.201856436257568
0.8915	0.201119149763529
0.895	0.200398168247501
0.8985	0.199693255132726
0.902	0.199004177318082
0.9055	0.198330715058516
0.909	0.19767262333763
0.9125	0.197029710016299
0.916	0.196401754104956
0.9195	0.195788544405066
0.923	0.195189878865259
0.9265	0.19460556680109
0.93	0.194035393894722
0.9335	0.193479186910526
0.937	0.192978527336954
0.9405	0.192407910278239
0.944	0.191892479154989
0.9475	0.191390284043222
0.951	0.190901156489292
0.9545	0.190424923457476
0.958	0.189961427991744
0.9615	0.189510506948851
0.965	0.189072007767551
0.9685	0.188645755986849
0.972	0.18823161480741
0.9755	0.187829451953185
0.979	0.187439098639944
0.9825	0.18706042581303
0.986	0.18669328991749
0.9895	0.186337555805014
0.993	0.185993090284895
0.9965	0.185659576123099
1	0.18533745291938678308

==> anc/DeltaI/BoundaryConditions/BoundaryConditionGGCATF.txt <==
0.0005	130832.038842035
0.000516250827251552	122734.603998927
0.0005330298332758236	115138.47352807
0.0005503541847568015	108012.598525785
0.0005682416063241046	101327.856401142
0.0005867103986871396	95056.9322475064
0.0006057794573586473	89174.2000324253
0.000625468291986796	83655.627881892
0.0006457970463155974	78478.6630175526
0.000666786518794072	73622.1540092828
0.0006884581838552445	69066.2592899921
0.0007108342138867422	64792.3661954783
0.0007339375019154746	60783.0148559399
0.0007577916850296027	57021.8244893107
0.0007824211685617599	53493.4319685526
0.000807851151058269	50183.4243479609
0.0008341076500598998	47078.2808241496
0.0008612175287205427	44165.3171609375
0.0008892085232910348	41432.6362198935
0.0009181092714962553	38869.0782814863
0.0009479493418345232	36464.195378325
0.0009787592638292738	34208.094726531
0.0010105705592639653	32091.6352383261
0.0010434157744321712	30106.1484591423
0.0010773285134358546	28243.532286984
0.0011123434725658892	26496.1750524941
0.001148496475800009	24856.9437716381
0.0011858245114544934	23319.1462514779
0.0012243657700270996	21876.5033312758
0.001264159683269947	20523.1261659282
0.0013052469645323404	19253.4877511423
0.001347669650414796	18062.4069298752
0.0013914711437768964	16945.0209181938
0.0014366962581429724	15896.7688137289
0.0014833912635510377	14913.3718523788
0.0015316039338918962	13990.8157604029
0.0015813835957868456	13125.3370236919
0.001632781179053986	12313.4008215424
0.0016858492688147696	11551.6950082146
0.001740642159294098	10837.1112349969
0.0017972159093690117	10166.7331802856
0.0018556283999228052	9537.82548941952
0.0019159393930632438	8947.82195084133
0.0019782105932654725	8394.31532796762
0.0020425057105021675	7875.04778376259
0.0021088905254255256	7387.89925811645
0.002177432956667776	6930.88401087261
0.0022482031303290638	6502.13668452329
0.0023212734517238163	6099.90949954549
0.0023967186794589712	5722.56009013831
0.0024746160019198825	5368.55058183096
0.002555045116242136	5036.43706062623
0.0026380883098500807	4724.86353368467
0.002723830544645506	4432.56140840179
0.002812359543932576	4158.33621004385
0.0029037658821679797	3901.07131965775
0.002998143077628105	3659.71729082741
0.003095587688088045	3433.2896626531
0.003196199409610346	3220.86533623495
0.0033000811785445267	3021.57806533616
0.0034073392768417775	2834.61539122091
0.0035180834407925452	2659.21495018891
0.0036324269732982764	2494.66156518072
0.0037504868597921723	2340.28444132236
0.0038723838879275697	2195.45419886324
0.003998242771156378	2059.58037069761
0.004128192276324037	1932.10918412717
0.004262365355411504	1812.52080159538
0.0044008992815590875	1700.32790368636
0.004543935789511278	1595.07310956012
0.004691621220626263	1496.32762036657
0.00484410667259849	1403.68816645615
0.005001548154047467	1316.77790368663
0.005164106744130956	1235.24239968094
0.0053319487573458505	1158.74927522293
0.00550524591368536	1086.98673991381
0.005684175514326585	1019.66232018421
0.005868920623028233	956.50158511419
0.006059670253424039	897.247119380251
0.006256619562403565	841.657398757694
0.006459970049778167	789.505890082195
0.006669929764436459	740.579941526997
0.00688671351720014	694.680239770127
0.007110543100598033	651.619620474319
0.007341647515783102	611.222583454623
0.007580263206824657	573.324453630366
0.007826634302615465	537.770773033704
0.008081012866641216	504.42021137239
0.008343659154867927	473.125925500833
0.008614841882011106	443.771227743795
0.008894838496459098	416.232817990553
0.009183935464131923	390.398401258589
0.009482428561565944	366.16265542945
0.009790623178524326	343.426747593731
0.010108834630442804	322.097965647957
0.01043738848103047	302.089310576624
0.010776620875355601	283.319185594742
0.011126878883757345	265.711024356007
0.011488520856935112	249.192994685936
0.011861916792578921	233.697704905421
0.01224744871391589	219.161930577405
0.012645511060560072	205.526356183857
0.013056511092065577	192.735319026035
0.013480869304595841	180.736610430812
0.01391901986113531	169.481253073308
0.014371411035683774	158.923277828118
0.014838505671887665	149.019573622087
0.01532078165657771	139.72968370118
0.015818732408697293	131.015653952127
0.01633286738412183	122.841883332069
0.01686371259688557	115.17495818625
0.01741181115734919	107.983537347909
0.017977723827858647	101.238202960667
0.018562029596463917	94.9113848184706
0.019165326269284577	88.9771872779942
0.01978823108212813	83.4113291913041
0.020431381331987047	78.1910247934027
0.02109543502906046	73.294898115782
0.021781071569967666	68.7028930322145
0.02248899243284213	64.3961961432419
0.02321992189501729	60.3571482554225
0.023974607774038204	56.5691878897951
0.024753822192757426	53.0167832278887
0.0255583623692977	49.6853588233082
0.026389051432689752	46.5611940945829
0.02724673926501967	43.6315040329163
0.0281323033709475	40.884233942681
0.029046649775486558	38.3080838186317
0.02999071395096208	35.8924647214052
0.03096546177409766	33.6274245871258
0.03197189051420848	31.5036351024643
0.033011029853512334	29.5123457533711
0.034083942940602865	27.645347152289
0.035191727478161836	25.8949351373764
0.03633551684602447	24.2538797913383
0.03751648126074566	22.715399829649
0.038735828972854575	21.2731370692809
0.039994807503021645	19.9211209227059
0.04129470491840296	18.6537526735437
0.042636851150468544	17.4657781866115
0.04402261935566136	16.3522690681406
0.04545342732028072	15.3086025665302
0.04693073891102642	14.3304443494981
0.048456065572688015	13.4137083536602
0.05003096787451125	12.5545943575397
0.0516570571068245	11.749515354678
0.05333599692955765	10.9951109936747
0.05506950507434073	10.2882280914589
0.05685935510192392	9.62590996311889
0.05870737821671594	9.00538088460935
0.060615465140298704	8.42403975707821
0.06258556804583364	7.87944413904384
0.06461970255533982	7.36930440172028
0.06671994980188686	6.89147116425992
0.0688884585588122	6.44392974640315
0.07112744743814216	6.02478884056822
0.07343920716046433	5.63227514239878
0.07582610289857558	5.26472476414316
0.07829057669730194	4.92057709364355
0.0808351499719664	4.59836847141061
0.08346242608806186	4.29672528781877
0.0861750930247669	4.0143596803439
0.08897592612503079	3.75006377608876
0.09186779093504013	3.50270429841173
0.09485364613597425	3.27121767273263
0.09793654657104535	3.05460934918854
0.10111964637092459	2.85194197366949
0.10440620218074848	2.66233924949325
0.10779957649200836	2.48497889721366
0.11130324108273261	2.319089780994
0.11492078056947928	2.16394836348375
0.11865589607477556	2.01887632601117
0.1225124090137541	1.88323752209211
0.12649426500386204	1.75643533513335
0.13060553790164173	1.63791045164324
0.13485043397071295	1.52713820848108
0.13923329618522273	1.42362679610504
0.14375860867316315	1.32691496650155
0.1484310013041053	1.23657037682187
0.1532552544260411	1.15218755117891
0.15823630375618156	1.07338641800603
0.16337924543071325	0.999810671780445
0.16868934121868007	0.93112598378767
0.1741720239053259	0.86701950545431
0.17983290285040313	0.807197571839957
0.18567776972713723	0.75138502528345
0.1917126044477156	0.699323984601761
0.19794358128136544	0.650772741644007
0.20437707517127945	0.605504789110027
0.21101966825685117	0.563307815455557
0.21787815660789508	0.523982931016301
0.224959557177738	0.487343751597569
0.23227111498230024	0.453215657628143
0.23982031051250566	0.421435045221202
0.24761486738761013	0.391848689886821
0.25566276025727436	0.364312996190662
0.2639722229604662	0.33869356263235
0.27255175694954364	0.314864499669681
0.2814101399881316	0.292707897054969
0.29055643513169616	0.272113417402803
0.3	0.25297766098886
0.3035	0.246379570082248
0.307	0.240028816154089
0.3105	0.233913778762034
0.314	0.228023476585657
0.3175	0.222347580310474
0.321	0.216876339471941
0.3245	0.211600479835728
0.328	0.206511296659395
0.3315	0.201600536741261
0.335	0.196860373430288
0.3385	0.192283432018088
0.342	0.187862630396727
0.3455	0.183591453136158
0.349	0.179463590579396
0.3525	0.17547296952586
0.356	0.171613957932941
0.3595	0.167881185060903
0.363	0.164269497041869
0.3665	0.160774022487428
0.37	0.157390148053717
0.3735	0.154113447768037
0.377	0.150939717414106
0.3805	0.147864958498331
0.384	0.144885383523199
0.3875	0.141997341991972
0.391	0.139197368186157
0.3945	0.136482161772681
0.398	0.133848546189805
0.4015	0.131293568577835
0.405	0.128814289166839
0.4085	0.126407975632453
0.412	0.124072000918325
0.4155	0.121803850578066
0.419	0.119601124061067
0.4225	0.117461511934428
0.426	0.115382811762306
0.4295	0.11336290403622
0.433	0.111399795795269
0.4365	0.109491531117758
0.44	0.107636252295471
0.4435	0.105832181897249
0.447	0.104077611797156
0.4505	0.102370903510602
0.454	0.100710483157593
0.4575	0.0990948416644657
0.461	0.097522528677935
0.4645	0.0959921502919154
0.468	0.0945023739541045
0.4715	0.0930519081249735
0.475	0.0916395188285226
0.4785	0.0902640090576612
0.482	0.0889242413559953
0.4855	0.0876191080725574
0.489	0.0863475612319792
0.4925	0.0851085599512044
0.496	0.0839011437467639
0.4995	0.0827243660096036
0.503	0.0815773003039896
0.5065	0.080459077443739
0.51	0.0793688207442476
0.5135	0.0783057840670689
0.517	0.0772691140301606
0.5205	0.0762580739443275
0.524	0.0752719348733635
0.5275	0.074309975080685
0.531	0.0733715240089054
0.5345	0.0724559361907789
0.538	0.0715625511940538
0.5415	0.0706907636003543
0.545	0.0698399811096153
0.5485	0.069009626213997
0.552	0.0681991510526544
0.5555	0.0674080090193919
0.559	0.0666356913474734
0.5625	0.0658816948261031
0.566	0.0651455355713845
0.5695	0.0644267438805173
0.573	0.0637248649748733
0.5765	0.0630394623186217
0.58	0.0623701087326459
0.5835	0.0617163940203132
0.587	0.061077920174547
0.5905	0.0604543037057456
0.594	0.0598451669873562
0.5975	0.0592501502796788
0.601	0.058668898991188
0.6045	0.0581010766283277
0.608	0.0575463544134965
0.6115	0.0570044124131858
0.615	0.0564749400922654
0.6185	0.0559576397206228
0.622	0.0554522169228617
0.6255	0.0549583910892852
0.629	0.0544758887154293
0.6325	0.0540044436783283
0.636	0.0535437963434334
0.6395	0.0530936964667574
0.643	0.0526539023963994
0.6465	0.052224178229939
0.65	0.0518042913155444
0.6535	0.0513940229663864
0.657	0.0509931552823844
0.6605	0.0506014791497776
0.664	0.0502187886607254
0.6675	0.0498448880994221
0.671	0.0494795811691013
0.6745	0.0491226822960161
0.678	0.048774007210698
0.6815	0.0484333832658056
0.685	0.0481006360880949
0.6885	0.0477755900088811
0.692	0.0474581568689995
0.6955	0.0471480516468214
0.699	0.0468451228462452
0.7025	0.0465493364949819
0.706	0.0462604952271218
0.7095	0.0459784446352093
0.713	0.0457030526441522
0.7165	0.0454341798094549
0.72	0.0451716927551809
0.7235	0.0449154749816152
0.727	0.0446654006454517
0.7305	0.0444213438290746
0.734	0.0441831897187437
0.7375	0.0439508210459643
0.741	0.0437241281147852
0.7445	0.0435029999945523
0.748	0.0432873312856251
0.7515	0.0430770193625888
0.755	0.0428719629223497
0.7585	0.0426720661625201
0.762	0.0424772294001183
0.7655	0.0422873560030308
0.769	0.0421023621522805
0.7725	0.0419221572421843
0.776	0.0417466539180457
0.7795	0.0415757666609421
0.783	0.0414094150698168
0.7865	0.0412475182868144
0.79	0.041089997018786
0.7935	0.0409367750178286
0.797	0.0407877784714956
0.8005	0.0406429333687234
0.804	0.0405021686943528
0.8075	0.0403654163533759
0.811	0.0402326051840442
0.8145	0.0401036740046583
0.818	0.0399785559957411
0.8215	0.0398571880392252
0.825	0.0397395107573455
0.8285	0.0396254593133744
0.832	0.0395149781901782
0.8355	0.0394080101565175
0.839	0.0393044973949969
0.8425	0.0392043761844299
0.846	0.0391076137074029
0.8495	0.0390141478126558
0.853	0.038923921926801
0.8565	0.0388369134360452
0.86	0.0387530450211386
0.8635	0.0386722530088079
0.867	0.0385945246936701
0.8705	0.0385198134259121
0.874	0.038448040402141
0.8775	0.0383791983858885
0.881	0.0383132355158602
0.8845	0.0382501095104215
0.888	0.0381897738644403
0.8915	0.0381321927044435
0.895	0.0380773272959216
0.8985	0.038025135164631
0.902	0.0379755874164677
0.9055	0.0379286447065906
0.909	0.0378842725444136
0.9125	0.0378424302037012
0.916	0.0378030875794236
0.9195	0.0377662089445305
0.923	0.0377317634867664
0.9265	0.0376997215128777
0.93	0.0376700491665597
0.9335	0.0376427208338023
0.937	0.0376176960873876
0.9405	0.0375949542891604
0.944	0.0375744643135206
0.9475	0.0375561982850191
0.951	0.0375401283164193
0.9545	0.0375262268794617
0.958	0.0375144818340556
0.9615	0.0375048289129493
0.965	0.0374972801490382
0.9685	0.0374917982408412
0.972	0.0374883595800154
0.9755	0.0374869410256917
0.979	0.0374875177732174
0.9825	0.0374900668121
0.986	0.0374945668767893
0.9895	0.0375009960894605
0.993	0.0375093327053184
0.9965	0.0375195553930173
1	0.037531645385328672846

==> anc/DeltaI/BoundaryConditions/BoundaryConditionGGCFTF.txt <==
0.0005	-6669.4801715692
0.000516250827251552	-6373.93126619204
0.0005330298332758236	-6091.13958212109
0.0005503541847568015	-5820.56703741693
0.0005682416063241046	-5561.69809308809
0.0005867103986871396	-5314.03846052568
0.0006057794573586473	-5077.11400053902
0.000625468291986796	-4850.47055735099
0.0006457970463155974	-4633.67264276229
0.000666786518794072	-4426.30277982841
0.0006884581838552445	-4227.96085319063
0.0007108342138867422	-4038.26340295897
0.0007339375019154746	-3856.84284114131
0.0007577916850296027	-3683.34692680048
0.0007824211685617599	-3517.43800218217
0.000807851151058269	-3358.7925725765
0.0008341076500598998	-3207.10058659178
0.0008612175287205427	-3062.06493008638
0.0008892085232910348	-2923.40088986295
0.0009181092714962553	-2790.83569375223
0.0009479493418345232	-2664.10798133466
0.0009787592638292738	-2542.96730099066
0.0010105705592639653	-2427.17372000813
0.0010434157744321712	-2316.49737383637
0.0010773285134358546	-2210.71804085447
0.0011123434725658892	-2109.62478589527
0.001148496475800009	-2013.01549695925
0.0011858245114544934	-1920.69665225603
0.0012243657700270996	-1832.48277953639
0.001264159683269947	-1748.19631895382
0.0013052469645323404	-1667.66721608882
0.001347669650414796	-1590.73244207591
0.0013914711437768964	-1517.23581305958
0.0014366962581429724	-1447.02875116524
0.0014833912635510377	-1379.96733478025
0.0015316039338918962	-1315.91482998344
0.0015813835957868456	-1254.74005168189
0.001632781179053986	-1196.3173898163
0.0016858492688147696	-1140.52660697173
0.001740642159294098	-1087.25251445181
0.0017972159093690117	-1036.3848912858
0.0018556283999228052	-987.818238799327
0.0019159393930632438	-941.451608072402
0.0019782105932654725	-897.188044935941
0.0020425057105021675	-854.935231114554
0.0021088905254255256	-814.604547229868
0.002177432956667776	-776.111047184085
0.0022482031303290638	-739.373725218764
0.0023212734517238163	-704.314875340913
0.0023967186794589712	-670.860173283991
0.0024746160019198825	-638.938502035901
0.002555045116242136	-608.481797579237
0.0026380883098500807	-579.424957757252
0.002723830544645506	-551.705666895321
0.002812359543932576	-525.264317585561
0.0029037658821679797	-500.043907741713
0.002998143077628105	-475.989871794842
0.003095587688088045	-453.050027424538
0.003196199409610346	-431.174458280456
0.0033000811785445267	-410.315426361842
0.0034073392768417775	-390.427256597829
0.0035180834407925452	-371.466280139574
0.0036324269732982764	-353.390738339451
0.0037504868597921723	-336.160689395377
0.0038723838879275697	-319.737931857139
0.003998242771156378	-304.085954533358
0.004128192276324037	-289.169841512808
0.004262365355411504	-274.956207927854
0.0044008992815590875	-261.413140356443
0.004543935789511278	-248.510109792413
0.004691621220626263	-236.21798130226
0.00484410667259849	-224.508860773844
0.005001548154047467	-213.356104915876
0.005164106744130956	-202.734249619499
0.0053319487573458505	-192.618955572754
0.00550524591368536	-182.986962480618
0.005684175514326585	-173.816045897248
0.005868920623028233	-165.08496998089
0.006059670253424039	-156.773442932447
0.006256619562403565	-148.86208084687
0.006459970049778167	-141.332361527936
0.006669929764436459	-134.166594476753
0.00688671351720014	-127.3478797401
0.007110543100598033	-120.860075759832
0.007341647515783102	-114.687765581676
0.007580263206824657	-108.816225824804
0.007826634302615465	-103.231396040584
0.008081012866641216	-97.919852484049
0.008343659154867927	-92.8687692474379
0.008614841882011106	-88.0659097984038
0.008894838496459098	-83.4995870475195
0.009183935464131923	-79.1586448284927
0.009482428561565944	-75.0324341792081
0.009790623178524326	-71.1107926114617
0.010108834630442804	-67.3840162138024
0.01043738848103047	-63.8428489141865
0.010776620875355601	-60.4784534446341
0.011126878883757345	-57.2824004962517
0.011488520856935112	-54.2466427885144
0.011861916792578921	-51.3635101879798
0.01224744871391589	-48.6256717515146
0.012645511060560072	-46.0261516231413
0.013056511092065577	-43.5582847318251
0.013480869304595841	-41.2157166651158
0.01391901986113531	-38.9923873912124
0.014371411035683774	-36.8825159885645
0.014838505671887665	-34.8805954414968
0.01532078165657771	-32.98136888738
0.015818732408697293	-31.1798284841203
0.01633286738412183	-29.4711981633563
0.01686371259688557	-27.850926409041
0.01741181115734919	-26.3146750092261
0.017977723827858647	-24.8583085089814
0.018562029596463917	-23.4778870623343
0.019165326269284577	-22.1696560646384
0.01978823108212813	-20.9300384421463
0.020431381331987047	-19.7556252814753
0.02109543502906046	-18.6431704759604
0.021781071569967666	-17.5895813209276
0.02248899243284213	-16.5919127625773
0.02321992189501729	-15.6473599248349
0.023974607774038204	-14.7532516593442
0.024753822192757426	-13.9070451652682
0.0255583623692977	-13.1063192142178
0.026389051432689752	-12.3487689577607
0.02724673926501967	-11.6322006277044
0.0281323033709475	-10.9545264199565
0.029046649775486558	-10.3137595678837
0.02999071395096208	-9.70800890175375
0.03096546177409766	-9.13547633890872
0.03197189051420848	-8.5944502856967
0.033011029853512334	-8.08330325442362
0.034083942940602865	-7.60048706769329
0.035191727478161836	-7.14452946269257
0.03633551684602447	-6.71403060479526
0.03751648126074566	-6.30765955030059
0.038735828972854575	-5.9241510636532
0.039994807503021645	-5.56230250506536
0.04129470491840296	-5.22097073535381
0.042636851150468544	-4.89906977622338
0.04402261935566136	-4.59556753745291
0.04545342732028072	-4.30948377941312
0.04693073891102642	-4.03988699647173
0.048456065572688015	-3.78589288417034
0.05003096787451125	-3.54666123311871
0.0516570571068245	-3.32139475585431
0.05333599692955765	-3.10933624503265
0.05506950507434073	-2.9097670450699
0.05685935510192392	-2.7220050954455
0.05870737821671594	-2.5454031282312
0.060615465140298704	-2.37934715055307
0.06258556804583364	-2.22325498327854
0.06461970255533982	-2.07657296194759
0.06671994980188686	-1.93877825154695
0.0688884585588122	-1.80937378953275
0.07112744743814216	-1.68788916498738
0.07343920716046433	-1.57387625620025
0.07582610289857558	-1.46691382183905
0.07829057669730194	-1.36660049882401
0.0808351499719664	-1.27255660831797
0.08346242608806186	-1.18442261647596
0.0861750930247669	-1.10185793433181
0.08897592612503079	-1.02454024405425
0.09186779093504013	-0.952164321765661
0.09485364613597425	-0.884441445254143
0.09793654657104535	-0.82109835430647
0.10111964637092459	-0.761876719651084
0.10440620218074848	-0.706531796944034
0.10779957649200836	-0.654832489462624
0.11130324108273261	-0.606560532388672
0.11492078056947928	-0.561509298494283
0.11865589607477556	-0.519483676320605
0.1225124090137541	-0.480299343160873
0.12649426500386204	-0.443782243715154
0.13060553790164173	-0.409768037931149
0.13485043397071295	-0.378101605610365
0.13923329618522273	-0.348636572471163
0.14375860867316315	-0.32123485443694
0.1484310013041053	-0.295766228265721
0.1532552544260411	-0.272107917287307
0.15823630375618156	-0.250144193929794
0.16337924543071325	-0.229766047065625
0.16868934121868007	-0.210870772282096
0.1741720239053259	-0.193361631335791
0.17983290285040313	-0.177147643754333
0.18567776972713723	-0.162143148947765
0.1917126044477156	-0.148267583972493
0.19794358128136544	-0.135445211923073
0.20437707517127945	-0.123604826680549
0.21101966825685117	-0.112679547278427
0.21787815660789508	-0.102606559447459
0.224959557177738	-0.0933268957188367
0.23227111498230024	-0.0847852304165848
0.23982031051250566	-0.0769296687594341
0.24761486738761013	-0.0697115644824045
0.25566276025727436	-0.063085334198583
0.2639722229604662	-0.0570082874357041
0.27255175694954364	-0.0514404639833277
0.2814101399881316	-0.0463444776112522
0.29055643513169616	-0.0416853680811144
0.3	-0.0374304698026913
0.3035	-0.0359813138529881
0.307	-0.0345956998820764
0.3105	-0.0332703724516696
0.314	-0.0320022699080423
0.3175	-0.0307885132612971
0.321	-0.0296263907258545
0.3245	-0.0285133492709182
0.328	-0.0274469825338916
0.3315	-0.0264250209217517
0.335	-0.0254453228953356
0.3385	-0.0245058678602564
0.342	-0.0236047464486022
0.3455	-0.0227401559617028
0.349	-0.0219103903411979
0.3525	-0.021113836795083
0.356	-0.0203489684495432
0.3595	-0.0196143411541647
0.363	-0.0189085849528966
0.3665	-0.0182304032312111
0.37	-0.0175785658268958
0.3735	-0.016951906396388
0.377	-0.0163493180359193
0.3805	-0.0157697504562403
0.384	-0.0152122054682878
0.3875	-0.0146757353145911
0.391	-0.0141594390923167
0.3945	-0.0136624637848005
0.398	-0.0131839874027916
0.4015	-0.0127232383349533
0.405	-0.0122794788761918
0.4085	-0.0118520065267152
0.412	-0.0114401517041053
0.4155	-0.0110432769677943
0.419	-0.0106607739439278
0.4225	-0.010292063568818
0.426	-0.00993659281334894
0.4295	-0.00959383414940117
0.433	-0.00926328158016013
0.4365	-0.00894445948774411
0.44	-0.00863690618613158
0.4435	-0.00834018314692402
0.447	-0.00805387119789221
0.4505	-0.00777756967741354
0.454	-0.00751089547573679
0.4575	-0.00725348217632428
0.461	-0.0070049791822975
0.4645	-0.00676505098791372
0.468	-0.00653337641686726
0.4715	-0.00630964790626627
0.475	-0.00609357092812336
0.4785	-0.00588486327571179
0.482	-0.00568325452570383
0.4855	-0.00548848546527843
0.489	-0.00530030753835609
0.4925	-0.00511848236784823
0.496	-0.00494278142996075
0.4995	-0.00477298529285359
0.503	-0.00460888344694913
0.5065	-0.00445027373945583
0.51	-0.00429696215452595
0.5135	-0.00414876233648122
0.517	-0.00400549527006677
0.5205	-0.0038669888433011
0.524	-0.00373307795699681
0.5275	-0.00360360363274738
0.531	-0.00347841318702433
0.5345	-0.00335735953635184
0.538	-0.00324030146921375
0.5415	-0.00312710304964595
0.545	-0.00301763348274321
0.5485	-0.00291176686260194
0.552	-0.00280938201585433
0.5555	-0.00271036225562702
0.559	-0.00261459523471659
0.5625	-0.00252197271679634
0.566	-0.00243239043503496
0.5695	-0.00234574793593272
0.573	-0.00226194840383561
0.5765	-0.00218089851243672
0.58	-0.00210250829101115
0.5835	-0.00202669101872837
0.587	-0.00195336289665005
0.5905	-0.00188244341887723
0.594	-0.0018138545765821
0.5975	-0.00174752128537036
0.601	-0.00168337104845599
0.6045	-0.00162133386770164
0.608	-0.00156134216621516
0.6115	-0.00150333069300968
0.615	-0.00144723646616785
0.6185	-0.00139299862451667
0.622	-0.00134055838351432
0.6255	-0.00128985893978777
0.629	-0.00124084540412091
0.6325	-0.00119346471621766
0.636	-0.00114766561494739
0.6395	-0.00110339851739822
0.643	-0.0010606164658978
0.6465	-0.00101927018034852
0.65	-0.000979317737254997
0.6535	-0.000940714800269002
0.657	-0.000903419400794448
0.6605	-0.000867390941162598
0.664	-0.000832590111844144
0.6675	-0.000798978890115699
0.671	-0.000766520454448872
0.6745	-0.000735179157388882
0.678	-0.000704920482772975
0.6815	-0.000675711028976883
0.685	-0.000647518336794439
0.6885	-0.000620311128731193
0.692	-0.000594058994422131
0.6955	-0.000568732472834137
0.699	-0.000544303085009934
0.7025	-0.000520743127203424
0.706	-0.000498025823026675
0.7095	-0.000476125169658895
0.713	-0.000455015984171812
0.7165	-0.000434673834431565
0.72	-0.000415075032997195
0.7235	-0.00039619659711703
0.727	-0.000378016236295153
0.7305	-0.000360512324068173
0.734	-0.000343663879162666
0.7375	-0.000327450538784254
0.741	-0.000311852542368012
0.7445	-0.000296850710076921
0.748	-0.00028242642314291
0.7515	-0.00026856160387061
0.755	-0.000255238702944377
0.7585	-0.00024244067655031
0.762	-0.000230150973045725
0.7655	-0.000218353515399265
0.769	-0.000207032688016873
0.7725	-0.000196173317423368
0.776	-0.000185760660776836
0.7795	-0.000175780403069095
0.783	-0.00016621861468336
0.7865	-0.000157061769403528
0.79	-0.000148296716658209
0.7935	-0.000139910641881498
0.797	-0.000131891205866128
0.8005	-0.000124226232083583
0.804	-0.000116903998252598
0.8075	-0.000109913072810702
0.811	-0.000103242344034634
0.8145	-0.0000968809917868314
0.818	-0.0000908184980187436
0.8215	-0.0000850446270040951
0.825	-0.0000795494170024398
0.8285	-0.0000743231783070414
0.832	-0.0000693564770304069
0.8355	-0.0000646401317212037
0.839	-0.0000601652049878924
0.8425	-0.0000559229963269401
0.846	-0.0000519050337343822
0.8495	-0.0000481030694429491
0.853	-0.0000445090707488707
0.8565	-0.0000411152144782915
0.86	-0.0000379138812193374
0.8635	-0.0000348976487663819
0.867	-0.00003205928675606
0.8705	-0.0000293917507737454
0.874	-0.0000268881763487893
0.8775	-0.000024541874964961
0.881	-0.0000223463285523338
0.8845	-0.0000202951832835644
0.888	-0.0000183822472806043
0.8915	-0.0000166014834783568
0.895	-0.0000149470065806189
0.8985	-0.000013413078386063
0.902	-0.0000119941036769385
0.9055	-0.0000106846260557624
0.909	-9.47932410536673e-6
0.9125	-8.37300752845135e-6
0.916	-7.3606135155852e-6
0.9195	-6.43720301646879e-6
0.923	-5.59795757519294e-6
0.9265	-4.83817569072485e-6
0.93	-4.15326971173009e-6
0.9335	-3.53876263267948e-6
0.937	-2.9902850288294e-6
0.9405	-2.50357220901165e-6
0.944	-2.07446122520189e-6
0.9475	-1.69888809771328e-6
0.951	-1.37288520264343e-6
0.9545	-1.09257856496647e-6
0.958	-8.54185370667295e-7
0.9615	-6.54011482466127e-7
0.965	-4.88449076356009e-7
0.9685	-3.5397430394496e-7
0.972	-2.47145049093216e-7
0.9755	-1.64598754856696e-7
0.979	-1.03050300774582e-7
0.9825	-5.92899560042269e-8
0.986	-3.01813807044763e-8
0.9895	-1.26596942166112e-8
0.993	-3.72959756368521e-9
0.9965	-4.63550044239491e-10
1	0

==> anc/DeltaI/BoundaryConditions/BoundaryConditionGQCFCA.txt <==
0.0005	-404122.427663479
0.000516250827251552	-378728.775742872
0.0005330298332758236	-354923.631417404
0.0005503541847568015	-332607.947637538
0.0005682416063241046	-311688.809226793
0.0005867103986871396	-292079.165502067
0.0006057794573586473	-273697.273364441
0.000625468291986796	-256466.53005188
0.0006457970463155974	-240315.105894886
0.000666786518794072	-225175.634014606
0.0006884581838552445	-210984.94312673
0.0007108342138867422	-197683.790559145
0.0007339375019154746	-185216.637173453
0.0007577916850296027	-173531.379755783
0.0007824211685617599	-162579.195282789
0.000807851151058269	-152314.261991124
0.0008341076500598998	-142693.636069241
0.0008612175287205427	-133677.046467677
0.0008892085232910348	-125226.729736281
0.0009181092714962553	-117307.287583894
0.0009479493418345232	-109885.505493837
0.0009787592638292738	-102930.255017232
0.0010105705592639653	-96412.3492671567
0.0010434157744321712	-90304.4217911352
0.0010773285134358546	-84580.8043919604
0.0011123434725658892	-79217.4370552582
0.001148496475800009	-74191.7571629504
0.0011858245114544934	-69482.6187506353
0.0012243657700270996	-65070.1921825563
0.001264159683269947	-60935.8632929645
0.0013052469645323404	-57062.2045524968
0.001347669650414796	-53432.8872201895
0.0013914711437768964	-50032.5777713225
0.0014366962581429724	-46846.9111862271
0.0014833912635510377	-43862.41579179
0.0015316039338918962	-41066.4646725854
0.0015813835957868456	-38447.219618419
0.001632781179053986	-35993.5818387721
0.0016858492688147696	-33695.1493843929
0.001740642159294098	-31542.1675729948
0.0017972159093690117	-29525.4915559604
0.0018556283999228052	-27636.5503632759
0.0019159393930632438	-25867.309874949
0.0019782105932654725	-24210.2386926405
0.0020425057105021675	-22658.2750744768
0.0021088905254255256	-21204.8008693443
0.002177432956667776	-19843.6122989009
0.0022482031303290638	-18568.8942765508
0.0023212734517238163	-17375.196156108
0.0023967186794589712	-16257.4092802732
0.0024746160019198825	-15210.7440755839
0.002555045116242136	-14230.7129360889
0.0026380883098500807	-13313.1093702717
0.002723830544645506	-12453.9899369933
0.002812359543932576	-11649.6595890973
0.0029037658821679797	-10896.6552233013
0.002998143077628105	-10191.7308776792
0.003095587688088045	-9531.84472690356
0.003196199409610346	-8914.14617899669
0.0033000811785445267	-8335.96363583256
0.0034073392768417775	-7794.79384824501
0.0035180834407925452	-7288.23081882992
0.0036324269732982764	-6814.25582460023
0.0037504868597921723	-6370.6290511297
0.0038723838879275697	-5955.48040982522
0.003998242771156378	-5567.00078806224
0.004128192276324037	-5203.49649883527
0.004262365355411504	-4863.37868857587
0.0044008992815590875	-4545.15999588753
0.004543935789511278	-4247.44646140776
0.004691621220626263	-3968.93225515435
0.00484410667259849	-3708.39388735601
0.005001548154047467	-3464.68512883647
0.005164106744130956	-3236.73246464273
0.0053319487573458505	-3023.52982097241
0.00550524591368536	-2824.13500640047
0.005684175514326585	-2637.66524201606
0.005868920623028233	-2463.29429388543
0.006059670253424039	-2300.24727511715
0.006256619562403565	-2147.798979805
0.006459970049778167	-2005.26967758662
0.006669929764436459	-1872.02458934809
0.00688671351720014	-1747.46617653861
0.007110543100598033	-1631.03708738225
0.007341647515783102	-1522.21466326133
0.007580263206824657	-1420.50955835038
0.007826634302615465	-1325.46342621577
0.008081012866641216	-1236.64766086792
0.008343659154867927	-1153.65942582984
0.008614841882011106	-1076.12349907864
0.008894838496459098	-1003.68737053632
0.009183935464131923	-936.021318637423
0.009482428561565944	-872.816634766743
0.009790623178524326	-813.784362734888
0.010108834630442804	-758.653997957646
0.01043738848103047	-707.172317983008
0.010776620875355601	-659.102310839345
0.011126878883757345	-614.222158577721
0.011488520856935112	-572.324239462618
0.011861916792578921	-533.214261563358
0.01224744871391589	-496.71040254001
0.012645511060560072	-462.642497301011
0.013056511092065577	-430.851323776436
0.013480869304595841	-401.187924384655
0.01391901986113531	-373.512912820265
0.014371411035683774	-347.695876756108
0.014838505671887665	-323.61482575694
0.01532078165657771	-301.155651899054
0.015818732408697293	-280.211584072127
0.01633286738412183	-260.682785141194
0.01686371259688557	-242.475868867395
0.01741181115734919	-225.503495006193
0.017977723827858647	-209.683988378284
0.018562029596463917	-194.940989597056
0.019165326269284577	-181.203058595692
0.01978823108212813	-168.403431101037
0.020431381331987047	-156.479693926638
0.02109543502906046	-145.373486914602
0.021781071569967666	-135.030259859887
0.02248899243284213	-125.399022689171
0.02321992189501729	-116.43212901563
0.023974607774038204	-108.08504020061
0.024753822192757426	-100.316139286908
0.0255583623692977	-93.0865407850003
0.026389051432689752	-86.3599134386131
0.02724673926501967	-80.1023079701262
0.0281323033709475	-74.2820238433501
0.029046649775486558	-68.8694419511312
0.02999071395096208	-63.8369007598843
0.03096546177409766	-59.1585668629155
0.03197189051420848	-54.810320216958
0.033011029853512334	-50.7696332597752
0.034083942940602865	-47.0154818392047
0.035191727478161836	-43.5282349500272
0.03633551684602447	-40.2895355763789
0.03751648126074566	-37.2823862770045
0.038735828972854575	-34.4907252493023
0.039994807503021645	-31.899698220985
0.04129470491840296	-29.4954098879004
0.042636851150468544	-27.2649017734692
0.04402261935566136	-25.1960843651112
0.04545342732028072	-23.2776822226398
0.04693073891102642	-21.4991833421937
0.048456065572688015	-19.8507843157037
0.05003096787451125	-18.3233459788584
0.0516570571068245	-16.9083500306042
0.05333599692955765	-15.5978579825867
0.05506950507434073	-14.3844647375025
0.05685935510192392	-13.2612836978481
0.05870737821671594	-12.2218902990955
0.060615465140298704	-11.2603023439006
0.06258556804583364	-10.3709495106694
0.06461970255533982	-9.54864391929322
0.06671994980188686	-8.78855626867013
0.0688884585588122	-8.08619136395833
0.07112744743814216	-7.43736531274591
0.07343920716046433	-6.83818492554178
0.07582610289857558	-6.28502915526377
0.07829057669730194	-5.77452907809888
0.0808351499719664	-5.30355189966917
0.08346242608806186	-4.86918498646301
0.0861750930247669	-4.46872057664697
0.08897592612503079	-4.09964233642799
0.09186779093504013	-3.75961117712594
0.09485364613597425	-3.44645674306903
0.09793654657104535	-3.15815990608857
0.10111964637092459	-2.89284782033232
0.10440620218074848	-2.64878146170684
0.10779957649200836	-2.42434679148097
0.11130324108273261	-2.21804623692558
0.11492078056947928	-2.02849067367049
0.11865589607477556	-1.85439182088114
0.1225124090137541	-1.6945552231559
0.12649426500386204	-1.54787399704266
0.13060553790164173	-1.41332239059611
0.13485043397071295	-1.28995034314149
0.13923329618522273	-1.17687815062371
0.14375860867316315	-1.07329100929532
0.1484310013041053	-0.978435598433482
0.1532552544260411	-0.89161455738345
0.15823630375618156	-0.812183141922008
0.16337924543071325	-0.739545285708511
0.16868934121868007	-0.67315018765883
0.1741720239053259	-0.612489042801445
0.17983290285040313	-0.557092025812239
0.18567776972713723	-0.506525498206973
0.1917126044477156	-0.460389348722812
0.19794358128136544	-0.41831461246602
0.20437707517127945	-0.379961154001272
0.21101966825685117	-0.345015577064139
0.21787815660789508	-0.313189255039582
0.224959557177738	-0.284216498326034
0.23227111498230024	-0.257852842144737
0.23982031051250566	-0.233873502783129
0.24761486738761013	-0.212071861201833
0.25566276025727436	-0.192258115747886
0.2639722229604662	-0.174257946047481
0.27255175694954364	-0.157911666280702
0.2814101399881316	-0.143072407845216
0.29055643513169616	-0.129605896307337
0.3	-0.117389021697189
0.3035	-0.113245137018097
0.307	-0.109290694860917
0.3105	-0.105515145748407
0.314	-0.101908645133001
0.3175	-0.0984619597700728
0.321	-0.09516646127266
0.3245	-0.092014061878519
0.328	-0.0889971820498127
0.3315	-0.0861087116496629
0.335	-0.0833419763831497
0.3385	-0.0806907068370492
0.342	-0.0781490167510278
0.3455	-0.0757113623374811
0.349	-0.0733725457618344
0.3525	-0.0711276523038011
0.356	-0.0689720633774671
0.3595	-0.0669014288179802
0.363	-0.0649116435289347
0.3665	-0.0629988362289709
0.37	-0.0611593511274516
0.3735	-0.0593897392506216
0.377	-0.0576867382062362
0.3805	-0.0560472662067536
0.384	-0.0544684091367515
0.3875	-0.0529474091821208
0.391	-0.0514816546739929
0.3945	-0.0500686746001366
0.398	-0.0487061254749589
0.4015	-0.0473917868151728
0.405	-0.0461235539282692
0.4085	-0.0448994285268674
0.412	-0.0437175144545566
0.4155	-0.0425760112876762
0.419	-0.0414732094628731
0.4225	-0.040407483484817
0.426	-0.0393772889642214
0.4295	-0.0383811563908748
0.433	-0.0374176874144334
0.4365	-0.0364855518568214
0.44	-0.0355834832256958
0.4435	-0.0347102746533036
0.447	-0.0338647764960006
0.4505	-0.0330458934821948
0.454	-0.0322525799832078
0.4575	-0.0314838393612707
0.461	-0.0307387210197303
0.4645	-0.0300163170427027
0.468	-0.0293157599946811
0.4715	-0.0286362233332385
0.475	-0.0279769145471349
0.4785	-0.0273370712919646
0.482	-0.026715991210729
0.4855	-0.0261129625590403
0.489	-0.0255273306135527
0.4925	-0.0249584624381064
0.496	-0.024405751931498
0.4995	-0.0238686158845136
0.503	-0.0233465074495092
0.5065	-0.0228388851629149
0.51	-0.0223452414018736
0.5135	-0.0218650867644531
0.517	-0.0213979523503255
0.5205	-0.0209433874504279
0.524	-0.0205009605909137
0.5275	-0.0200702567555189
0.531	-0.0196508777259243
0.5345	-0.0192424418363042
0.538	-0.0188445812990705
0.5415	-0.0184569434278497
0.545	-0.0180791894325111
0.5485	-0.0177109926996596
0.552	-0.0173520401080801
0.5555	-0.01700202963491
0.559	-0.0166606715709188
0.5625	-0.0163276868423473
0.566	-0.0160028062309224
0.5695	-0.015685771341916
0.573	-0.0153763327461487
0.5765	-0.0150742504076083
0.58	-0.0147792930105425
0.5835	-0.0144912373811766
0.587	-0.0142098691609989
0.5905	-0.0139349807828165
0.594	-0.013666372381856
0.5975	-0.0134038513842839
0.601	-0.0131472312647744
0.6045	-0.0128963328339478
0.608	-0.0126509827758329
0.6115	-0.0124110136941077
0.615	-0.012176263953813
0.6185	-0.0119465774747711
0.622	-0.0117218033714107
0.6255	-0.0115017959423709
0.629	-0.0112864145214308
0.6325	-0.0110755220155825
0.636	-0.0108689875565491
0.6395	-0.0106666836145073
0.643	-0.0104684867956887
0.6465	-0.0102742776973128
0.65	-0.0100839411206535
0.6535	-0.00989736525824533
0.657	-0.00971444193006405
0.6605	-0.00953506635703727
0.664	-0.00935913668394504
0.6675	-0.00918655590415951
0.671	-0.00901722738424105
0.6745	-0.00885105935279343
0.678	-0.00868796228374457
0.6815	-0.00852784943989453
0.685	-0.00837063668194955
0.6885	-0.00821624239631776
0.692	-0.00806458759089486
0.6955	-0.00791559522258413
0.699	-0.00776919091154697
0.7025	-0.00762530228415863
0.706	-0.00748385914302732
0.7095	-0.00734479329735811
0.713	-0.00720803853822996
0.7165	-0.00707353057462709
0.72	-0.00694120696152267
0.7235	-0.00681100690840062
0.727	-0.00668287146515138
0.7305	-0.00655674328601992
0.734	-0.00643256658479858
0.7375	-0.00631028733901249
0.741	-0.00618985266373614
0.7445	-0.00607121135963154
0.748	-0.00595431357412179
0.7515	-0.00583911075686311
0.755	-0.00572555570917273
0.7585	-0.00561360250530378
0.762	-0.0055032063886762
0.7655	-0.00539432382374324
0.769	-0.00528691239246276
0.7725	-0.00518093078439379
0.776	-0.00507633882812396
0.7795	-0.00497309728148267
0.783	-0.0048711680607889
0.7865	-0.00477051387105306
0.79	-0.00467109850251868
0.7935	-0.00457288657067993
0.797	-0.00447584363620913
0.8005	-0.00437993592162974
0.804	-0.00428513124246093
0.8075	-0.00419139698883103
0.811	-0.0040987022412805
0.8145	-0.0040070166080342
0.818	-0.00391631037080131
0.8215	-0.00382655458214038
0.825	-0.00373772099797525
0.8285	-0.00364978136451612
0.832	-0.00356271063790662
0.8355	-0.0034764806203859
0.839	-0.00339106587870098
0.8425	-0.00330644243013646
0.846	-0.0032225846383212
0.8495	-0.0031394690015515
0.853	-0.0030570720841452
0.8565	-0.00297537101596026
0.86	-0.00289434345662741
0.8635	-0.00281396757715632
0.867	-0.00273422203092956
0.8705	-0.00265508589695573
0.874	-0.00257653883226398
0.8775	-0.00249856083196176
0.881	-0.00242113238211968
0.8845	-0.00234423439097338
0.888	-0.00226784817340815
0.8915	-0.00219195544919245
0.895	-0.00211653833083751
0.8985	-0.0020415793183776
0.902	-0.00196706127820126
0.9055	-0.00189296743362624
0.909	-0.00181928137259767
0.9125	-0.00174598701801161
0.916	-0.00167306862843723
0.9195	-0.00160051079252689
0.923	-0.00152829819555547
0.9265	-0.00145641648742279
0.93	-0.00138485097460603
0.9335	-0.00131358742685045
0.937	-0.00124261212984073
0.9405	-0.00117191110049297
0.944	-0.00110147117106058
0.9475	-0.00103127924227598
0.951	-0.000961322487024151
0.9545	-0.000891588327759352
0.958	-0.000822064430048988
0.9615	-0.000752738701932194
0.965	-0.00068359927598126
0.9685	-0.000614634538380834
0.972	-0.000545833074029032
0.9755	-0.000477183694665747
0.979	-0.000408675424063267
0.9825	-0.000340297495786583
0.986	-0.00027203934217683
0.9895	-0.000203890596102267
0.993	-0.000135841083028226
0.9965	-0.0000678808177404527
1	0

==> anc/DeltaI/BoundaryConditions/BoundaryConditionGQCFCF.txt <==
0.0005	1.03167862293674e6
0.000516250827251552	967626.882318693
0.0005330298332758236	907549.115776153
0.0005503541847568015	851199.737676769
0.0005682416063241046	798346.534028159
0.0005867103986871396	748773.002104718
0.0006057794573586473	702275.668906096
0.000625468291986796	658663.788227687
0.0006457970463155974	617758.38010524
0.000666786518794072	579391.551031161
0.0006884581838552445	543405.941561745
0.0007108342138867422	509653.528206703
0.0007339375019154746	477996.092057268
0.0007577916850296027	448303.573696535
0.0007824211685617599	420454.079907431
0.000807851151058269	394333.268518547
0.0008341076500598998	369833.907958316
0.0008612175287205427	346855.389299467
0.0008892085232910348	325303.322345393
0.0009181092714962553	305089.334276913
0.0009479493418345232	286130.272453469
0.0009787592638292738	268348.315571996
0.0010105705592639653	251670.430311698
0.0010434157744321712	236028.105249345
0.0010773285134358546	221357.084474745
0.0011123434725658892	207597.097565122
0.001148496475800009	194691.593807909
0.0011858245114544934	182587.566831688
0.0012243657700270996	171235.274601316
0.001264159683269947	160588.052172097
0.0013052469645323404	150602.145721772
0.001347669650414796	141236.560957149
0.0013914711437768964	132452.646260971
0.0014366962581429724	124214.446013393
0.0014833912635510377	116488.039159228
0.0015316039338918962	109241.652119597
0.0015813835957868456	102445.490539788
0.001632781179053986	96071.6044804992
0.0016858492688147696	90093.7779001354
0.001740642159294098	84487.4217998439
0.0017972159093690117	79229.4696604603
0.0018556283999228052	74298.3007027784
0.0019159393930632438	69673.613114513
0.0019782105932654725	65336.3801526355
0.0020425057105021675	61268.7516264099
0.0021088905254255256	57453.9851278492
0.002177432956667776	53876.3778131657
0.0022482031303290638	50521.2004576248
0.0023212734517238163	47374.6381831125
0.0023967186794589712	44423.7269454344
0.0024746160019198825	41656.3312893462
0.002555045116242136	39061.0505740143
0.0026380883098500807	36627.1601800474
0.002723830544645506	34344.6735982793
0.002812359543932576	32204.1720804399
0.0029037658821679797	30196.8235829191
0.002998143077628105	28314.3559252151
0.003095587688088045	26549.0214618431
0.003196199409610346	24893.5355536804
0.0033000811785445267	23341.0714757882
0.0034073392768417775	21885.2272193726
0.0035180834407925452	20519.9970909153
0.0036324269732982764	19239.7493986947
0.0037504868597921723	18039.199891466
0.0038723838879275697	16913.397755728
0.003998242771156378	15857.6927736021
0.004128192276324037	14867.7287273682
0.004262365355411504	13939.4177558317
0.0044008992815590875	13068.9261497521
0.004543935789511278	12252.6583097535
0.004691621220626263	11487.2417015145
0.00484410667259849	10769.5149982754
0.005001548154047467	10096.5104925688
0.005164106744130956	9465.44718144499
0.0053319487573458505	8873.71548290482
0.00550524591368536	8318.86909582617
0.005684175514326585	7798.6124858327
0.005868920623028233	7310.79347403142
0.006059670253424039	6853.39379710272
0.006256619562403565	6424.52017355822
0.006459970049778167	6022.39718372179
0.006669929764436459	5645.3594043361
0.00688671351720014	5291.84570197656
0.007110543100598033	4960.39121751299
0.007341647515783102	4649.62294237827
0.007580263206824657	4358.25184667501
0.007826634302615465	4085.07110347942
0.008081012866641216	3828.94704351875
0.008343659154867927	3588.81750341042
0.008614841882011106	3363.68619588701
0.008894838496459098	3152.6185821045
0.009183935464131923	2954.7382671771
0.009482428561565944	2769.22363534094
0.009790623178524326	2595.3040145977
0.010108834630442804	2432.25661263342
0.01043738848103047	2279.40384663339
0.010776620875355601	2136.11003015057
0.011126878883757345	2001.7791131554
0.011488520856935112	1875.85222908141
0.011861916792578921	1757.80516067241
0.01224744871391589	1647.14645971244
0.012645511060560072	1543.41524235218
0.013056511092065577	1446.17917126852
0.013480869304595841	1355.03296074262
0.01391901986113531	1269.59661246626
0.014371411035683774	1189.51355894508
0.014838505671887665	1114.44972471783
0.01532078165657771	1044.09170805459
0.015818732408697293	978.145596571374
0.01633286738412183	916.335802083604
0.01686371259688557	858.403943034007
0.01741181115734919	804.107735407543
0.017977723827858647	753.21997702726
0.018562029596463917	705.527637783447
0.019165326269284577	660.830965186625
0.01978823108212813	618.942644405541
0.020431381331987047	579.687061064314
0.02109543502906046	542.899557922537
0.021781071569967666	508.425698344658
0.02248899243284213	476.120730861454
0.02321992189501729	445.848908803929
0.023974607774038204	417.482964498556
0.024753822192757426	390.903558553505
0.0255583623692977	365.998817269444
0.026389051432689752	342.663834025975
0.02724673926501967	320.800257165195
0.0281323033709475	300.315869698707
0.029046649775486558	281.124235543393
0.02999071395096208	263.144288148299
0.03096546177409766	246.300039040357
0.03197189051420848	230.520237601724
0.033011029853512334	215.738104356335
0.034083942940602865	201.891014008322
0.035191727478161836	188.920268424447
0.03633551684602447	176.770827560065
0.03751648126074566	165.391097910134
0.038735828972854575	154.732714413352
0.039994807503021645	144.750331246683
0.04129470491840296	135.401463739729
0.042636851150468544	126.646234067564
0.04402261935566136	118.447329136627
0.04545342732028072	110.769708684719
0.04693073891102642	103.580560733834
0.048456065572688015	96.8491206098056
0.05003096787451125	90.5465489663124
0.0516570571068245	84.6458220886207
0.05333599692955765	79.1215912560619
0.05506950507434073	73.9501121346291
0.05685935510192392	69.1091259100578
0.05870737821671594	64.5777693388606
0.060615465140298704	60.3364861315996
0.06258556804583364	56.3669463001124
0.06461970255533982	52.651969199952
0.06671994980188686	49.1754693984793
0.0688884585588122	45.9223444065505
0.07112744743814216	42.878381280016
0.07343920716046433	40.0304844679901
0.07582610289857558	37.3662208586799
0.07829057669730194	34.8738116084906
0.0808351499719664	32.5424230962189
0.08346242608806186	30.3618348911983
0.0861750930247669	28.322466311036
0.08897592612503079	26.4153482685964
0.09186779093504013	24.6320655135825
0.09485364613597425	22.9647408371271
0.09793654657104535	21.4059880290842
0.10111964637092459	19.948891806541
0.10440620218074848	18.5869693552363
0.10779957649200836	17.3141471972711
0.11130324108273261	16.1247363993559
0.11492078056947928	15.0134057848135
0.11865589607477556	13.9751609726229
0.1225124090137541	13.0053239425426
0.12649426500386204	12.0995372611902
0.13060553790164173	11.2536189299628
0.13485043397071295	10.463799180131
0.13923329618522273	9.72645000660746
0.14375860867316315	9.03819705779627
0.1484310013041053	8.39587924869608
0.1532552544260411	7.79653731176583
0.15823630375618156	7.23739715367819
0.16337924543071325	6.71586246253297
0.16868934121868007	6.22950160065169
0.1741720239053259	5.77603703844023
0.17983290285040313	5.353335482848
0.18567776972713723	4.9593999177996
0.1917126044477156	4.59236017196078
0.19794358128136544	4.25046508364633
0.20437707517127945	3.93207489615056
0.21101966825685117	3.63565438852318
0.21787815660789508	3.3597664383279
0.224959557177738	3.10306567053765
0.23227111498230024	2.86429130532297
0.23982031051250566	2.64226509406362
0.24761486738761013	2.43588244589876
0.25566276025727436	2.24411100261503
0.2639722229604662	2.06598298406555
0.27255175694954364	1.90059335604461
0.2814101399881316	1.74709484430377
0.29055643513169616	1.60469458975124
0.3	1.47265058150541
0.3035	1.42718751471654
0.307	1.38346323974434
0.3105	1.34139526384842
0.314	1.30090583148634
0.3175	1.26192157970646
0.321	1.22437327152748
0.3245	1.18819550194463
0.328	1.15332645838128
0.3315	1.11970770106748
0.335	1.08728390963544
0.3385	1.0560027358513
0.342	1.02581458846266
0.3455	0.996672502830115
0.349	0.968531771464113
0.3525	0.941350257869139
0.356	0.915087764862526
0.3595	0.889706183069223
0.363	0.865169292164139
0.3665	0.841442666599356
0.37	0.818493560341212
0.3735	0.796290828265504
0.377	0.774804812994922
0.3805	0.754007269191964
0.384	0.733871297267965
0.3875	0.714371249796706
0.391	0.695482520426404
0.3945	0.67718224599334
0.398	0.659447699006274
0.4015	0.642257782002497
0.405	0.625592221134142
0.4085	0.609431588689527
0.412	0.593757368621235
0.4155	0.578551839057687
0.419	0.563798051004205
0.4225	0.54947978860516
0.426	0.535581529212415
0.4295	0.522088411414774
0.433	0.508986188091227
0.4365	0.496261248650099
0.44	0.483900511003566
0.4435	0.471891441664348
0.447	0.460222019120687
0.4505	0.448880717917904
0.454	0.437856458229412
0.4575	0.427138667929477
0.461	0.416717103613784
0.4645	0.40658198691872
0.468	0.396723906172943
0.4715	0.387133888778189
0.475	0.377803040452427
0.4785	0.368723203983489
0.482	0.359886273073135
0.4855	0.351284513273262
0.489	0.342910484738092
0.4925	0.334757021328265
0.496	0.326817227024882
0.4995	0.319084459749038
0.503	0.311552320784308
0.5065	0.304214663497453
0.51	0.297065185502046
0.5135	0.290099137397276
0.517	0.283310049419609
0.5205	0.276692909342981
0.524	0.270242580286721
0.5275	0.263954103343514
0.531	0.257822693392366
0.5345	0.251843736517155
0.538	0.246012773334218
0.5415	0.240325498933185
0.545	0.234777755023424
0.5485	0.229365524193047
0.552	0.2240849252819
0.5555	0.218932206538183
0.559	0.213903744167379
0.5625	0.208996032201132
0.566	0.204205672281851
0.5695	0.199529391924674
0.573	0.194964020875641
0.5765	0.190506482343546
0.58	0.186153874783489
0.5835	0.181903190796618
0.587	0.177751651611451
0.5905	0.17369668736032
0.594	0.16973562407881
0.5975	0.165865931291279
0.601	0.162085164715595
0.6045	0.158390943136022
0.608	0.154780984542054
0.6115	0.151253042634154
0.615	0.14780496002612
0.6185	0.14443464689278
0.622	0.141140067530186
0.6255	0.137919252456038
0.629	0.134770268351289
0.6325	0.131691327795556
0.636	0.128680563989393
0.6395	0.125736255357861
0.643	0.122856706351003
0.6465	0.120040271490249
0.65	0.11728535464261
0.6535	0.114590437373464
0.657	0.111953918161046
0.6605	0.109374425529578
0.664	0.106850512632812
0.6675	0.10438079723911
0.671	0.101963935317014
0.6745	0.0995986297914113
0.678	0.0972836093184751
0.6815	0.0950176437161968
0.685	0.092799533734155
0.6885	0.0906281181793105
0.692	0.0885022646827043
0.6955	0.0864208717892016
0.699	0.0843828692942571
0.7025	0.0823872159362946
0.706	0.0804328983862291
0.7095	0.0785189307931826
0.713	0.076644353997299
0.7165	0.0748082248189184
0.72	0.0730096720585761
0.7235	0.071247757065072
0.727	0.069521652232119
0.7305	0.0678305116613757
0.734	0.0661735190171002
0.7375	0.0645498785538831
0.741	0.0629588164604205
0.7445	0.0613995789162759
0.748	0.0598714288051583
0.7515	0.0583736516552209
0.755	0.0569055513296426
0.7585	0.0554664456286145
0.762	0.0540556730148649
0.7655	0.0526725873405289
0.769	0.0513165597915978
0.7725	0.0499869734504839
0.776	0.0486832361405851
0.7795	0.0474047640185847
0.783	0.0461509838577782
0.7865	0.0449213417907533
0.79	0.0437152985775182
0.7935	0.0425323251227066
0.797	0.0413719067911512
0.8005	0.0402335418161366
0.804	0.0391167402246405
0.8075	0.0380210238040648
0.811	0.036945925934884
0.8145	0.0358909912874123
0.818	0.0348557753984744
0.8215	0.033839844592778
0.825	0.032842775376031
0.8285	0.0318641543858633
0.832	0.0309035780250136
0.8355	0.02996065220113
0.839	0.0290349921095675
0.8425	0.0281262219482653
0.846	0.0272339745478886
0.8495	0.0263578917493597
0.853	0.0254976232676087
0.8565	0.0246528270040259
0.86	0.0238231690826958
0.8635	0.0230083226402897
0.867	0.0222079685588476
0.8705	0.0214217956737617
0.874	0.0206494991374001
0.8775	0.0198907812140884
0.881	0.019145350977378
0.8845	0.0184129240519193
0.888	0.0176932224660368
0.8915	0.0169859744730968
0.895	0.0162909143932882
0.8985	0.0156077824041503
0.902	0.0149363246197811
0.9055	0.0142762926747165
0.909	0.0136274455512605
0.9125	0.0129895402957197
0.916	0.0123623500736864
0.9195	0.0117456458912808
0.923	0.0111392055317712
0.9265	0.0105428116132223
0.93	0.00995625144970623
0.9335	0.00937931702950141
0.937	0.00881180490328234
0.9405	0.00825351584817961
0.944	0.00770425495203671
0.9475	0.00716383158464247
0.951	0.00663205909967164
0.9545	0.00610875485985759
0.958	0.00559374013375117
0.9615	0.00508683995521729
0.965	0.00458788308057253
0.9685	0.00409670353842364
0.972	0.00361313221882185
0.9755	0.00313701349469131
0.979	0.00266818838534381
0.9825	0.00220650285745696
0.986	0.00175180614065088
0.9895	0.00130395061342031
0.993	0.000862791652182696
0.9965	0.000428187669488979
1	0

==> anc/DeltaI/BoundaryConditions/BoundaryConditionQGCATF.txt <==
0.0005	204342.759216724
0.000516250827251552	191538.039976253
0.0005330298332758236	179532.929329591
0.0005503541847568015	168277.621303136
0.0005682416063241046	157725.401620307
0.0005867103986871396	147832.473055608
0.0006057794573586473	138557.72901876
0.000625468291986796	129862.668818783
0.0006457970463155974	121711.14211686
0.000666786518794072	114069.290556094
0.0006884581838552445	106905.324299901
0.0007108342138867422	100189.449241548
0.0007339375019154746	93893.729589303
0.0007577916850296027	87991.9420542043
0.0007824211685617599	82459.5186172167
0.000807851151058269	77273.4197548821
0.0008341076500598998	72412.0317817141
0.0008612175287205427	67855.0945278431
0.0008892085232910348	63583.6024113741
0.0009181092714962553	59579.7354907901
0.0009479493418345232	55826.7865123056
0.0009787592638292738	52309.0829626161
0.0010105705592639653	49011.9345727371
0.0010434157744321712	45921.5616831507
0.0010773285134358546	43025.0463553115
0.0011123434725658892	40310.2755011596
0.001148496475800009	37765.8841538238
0.0011858245114544934	35381.2310759632
0.0012243657700270996	33146.3197434629
0.001264159683269947	31051.7886526291
0.0013052469645323404	29088.8570980496
0.001347669650414796	27249.2913815865
0.0013914711437768964	25525.3735538278
0.0014366962581429724	23909.8612058073
0.0014833912635510377	22395.9719285549
0.0015316039338918962	20977.3401709298
0.0015813835957868456	19648.0023210939
0.001632781179053986	18402.3628678275
0.0016858492688147696	17235.1776696394
0.001740642159294098	16141.5305971815
0.0017972159093690117	15116.8111848023
0.0018556283999228052	14156.6995290402
0.0019159393930632438	13257.1354610383
0.0019782105932654725	12414.3291905036
0.0020425057105021675	11624.7157711835
0.0021088905254255256	10884.9568905047
0.002177432956667776	10191.9224361056
0.0022482031303290638	9542.67768713509
0.0023212734517238163	8934.47121831317
0.0023967186794589712	8364.72531744594
0.0024746160019198825	7831.02208869094
0.002555045116242136	7331.0952936394
0.0026380883098500807	6862.82016824147
0.002723830544645506	6424.20661564302
0.002812359543932576	6013.38646933217
0.0029037658821679797	5628.61094247453
0.002998143077628105	5268.23965357329
0.003095587688088045	4930.73505311364
0.003196199409610346	4614.65641581588
0.0033000811785445267	4318.65305889991
0.0034073392768417775	4041.45893392277
0.0035180834407925452	3781.88741665336
0.0036324269732982764	3538.82662194663
0.0037504868597921723	3311.23385920457
0.0038723838879275697	3098.13266573346
0.003998242771156378	2898.60722583399
0.004128192276324037	2711.79959341265
0.004262365355411504	2536.90563485472
0.0044008992815590875	2373.17175954154
0.004543935789511278	2219.89170057968
0.004691621220626263	2076.40367268956
0.00484410667259849	1942.08749462603
0.005001548154047467	1816.36202273411
0.005164106744130956	1698.6826081773
0.0053319487573458505	1588.5390429105
0.00550524591368536	1485.45314882907
0.005684175514326585	1388.9768893267
0.005868920623028233	1298.69063463117
0.006059670253424039	1214.1934103496
0.006256619562403565	1135.13879948036
0.006459970049778167	1061.1598923909
0.006669929764436459	991.94005422185
0.00688671351720014	927.176557187846
0.007110543100598033	866.585463374949
0.007341647515783102	809.900817772211
0.007580263206824657	756.873375714784
0.007826634302615465	707.269865644383
0.008081012866641216	660.871619517875
0.008343659154867927	617.473865687952
0.008614841882011106	576.884792205649
0.008894838496459098	538.924746380994
0.009183935464131923	503.425449762611
0.009482428561565944	470.229308148311
0.009790623178524326	439.188707169048
0.010108834630442804	410.165429589191
0.01043738848103047	383.030019865142
0.010776620875355601	357.661228013342
0.011126878883757345	333.945577475894
0.011488520856935112	311.776724742303
0.011861916792578921	291.055148643212
0.01224744871391589	271.687651640112
0.012645511060560072	253.586959266801
0.013056511092065577	236.671385300499
0.013480869304595841	220.864435433352
0.01391901986113531	206.094509429984
0.014371411035683774	192.294550369322
0.014838505671887665	179.401826080859
0.01532078165657771	167.35758438552
0.015818732408697293	156.106847332496
0.01633286738412183	145.598144913805
0.01686371259688557	135.783313652135
0.01741181115734919	126.617268307489
0.017977723827858647	118.057822915045
0.018562029596463917	110.065496649535
0.019165326269284577	102.603341356035
0.01978823108212813	95.6367834907771
0.020431381331987047	89.1334785188795
0.02109543502906046	83.063159072908
0.021781071569967666	77.3975080628931
0.02248899243284213	72.1100336673397
0.02321992189501729	67.1759546783633
0.023974607774038204	62.572086003554
0.024753822192757426	58.2767465272875
0.0255583623692977	54.269653337926
0.026389051432689752	50.5318315299727
0.02724673926501967	47.0455450795992
0.0281323033709475	43.794199767739
0.029046649775486558	40.7622807753357
0.02999071395096208	37.935289657157
0.03096546177409766	35.2996529805018
0.03197189051420848	32.8426907818975
0.033011029853512334	30.5525478712277
0.034083942940602865	28.415994425342
0.035191727478161836	26.4291122365408
0.03633551684602447	24.5757768278286
0.03751648126074566	22.8490826186469
0.038735828972854575	21.2405791155491
0.039994807503021645	19.742355575308
0.04129470491840296	18.3470279518208
0.042636851150468544	17.0476964214809
0.04402261935566136	15.8379136775633
0.04545342732028072	14.7116572958392
0.04693073891102642	13.6633013952558
0.048456065572688015	12.6875959190824
0.05003096787451125	11.7796161706449
0.0516570571068245	10.934795818673
0.05333599692955765	10.1488487308396
0.05506950507434073	9.41777823955633
0.05685935510192392	8.73785299608471
0.05870737821671594	8.10558949985687
0.060615465140298704	7.51773621526227
0.06258556804583364	6.97125803894634
0.06461970255533982	6.46332179307097
0.06671994980188686	5.99128509870478
0.0688884585588122	5.55268047740242
0.07112744743814216	5.14520680414706
0.07343920716046433	4.76671623920825
0.07582610289857558	4.41520880825769
0.07829057669730194	4.08881400550317
0.0808351499719664	3.78579021602481
0.08346242608806186	3.50451340934304
0.0861750930247669	3.2434688056878
0.08897592612503079	3.00124434847831
0.09186779093504013	2.77652386986851
0.09485364613597425	2.56808030062651
0.09793654657104535	2.37477057348797
0.10111964637092459	2.1955292380586
0.10440620218074848	2.0293637615906
0.10779957649200836	1.87534939566938
0.11130324108273261	1.73262489024825
0.11492078056947928	1.60038901853297
0.11865589607477556	1.47789388815974
0.1225124090137541	1.36444464183489
0.12649426500386204	1.2593939923609
0.13060553790164173	1.16213956005814
0.13485043397071295	1.07212067717691
0.13923329618522273	0.988816003902879
0.14375860867316315	0.911740217784766
0.1484310013041053	0.840442112081874
0.1532552544260411	0.774501904525623
0.15823630375618156	0.713529546747771
0.16337924543071325	0.65716231484205
0.16868934121868007	0.60506314657994
0.1741720239053259	0.556918856355046
0.17983290285040313	0.512438429492785
0.18567776972713723	0.471351703210857
0.1917126044477156	0.433407633090368
0.19794358128136544	0.398373222779852
0.20437707517127945	0.366032328794398
0.21101966825685117	0.336184160813004
0.21787815660789508	0.308642646453826
0.224959557177738	0.283235077811755
0.23227111498230024	0.259801365472618
0.23982031051250566	0.238193103728795
0.24761486738761013	0.21827278498524
0.25566276025727436	0.199912962398694
0.2639722229604662	0.182995632691468
0.27255175694954364	0.167411496042256
0.2814101399881316	0.153059425374335
0.29055643513169616	0.139845805741287
0.3	0.127684024870411
0.3035	0.123517706077469
0.307	0.119521169446936
0.3105	0.115685848800845
0.314	0.112003693204835
0.3175	0.108467102651798
0.321	0.105069077275562
0.3245	0.101802803741335
0.328	0.0986620151308218
0.3315	0.0956407667683088
0.335	0.0927334511789786
0.3385	0.0899347817423797
0.342	0.0872397287573314
0.3455	0.0846436737980125
0.349	0.082142059589312
0.3525	0.0797306999295203
0.356	0.0774055979231071
0.3595	0.0751629952318034
0.363	0.0729992911551904
0.3665	0.0709111020104911
0.37	0.0688952062468799
0.3735	0.0669485552099976
0.377	0.0650682478701837
0.3805	0.0632515385176415
0.384	0.0614958098403535
0.3875	0.0597985793120942
0.391	0.0581574778198451
0.3945	0.0565702631442429
0.398	0.0550347935399322
0.4015	0.0535490290408422
0.405	0.0521110292179425
0.4085	0.0507189440968352
0.412	0.0493710086213503
0.4155	0.048065540359508
0.419	0.0468009280027828
0.4225	0.0455756548018017
0.426	0.0443882401401946
0.4295	0.0432372887566347
0.433	0.04212146737924
0.4365	0.0410394964248374
0.44	0.0399901527554173
0.4435	0.0389722672871804
0.447	0.0379847197560989
0.4505	0.0370264396351983
0.454	0.0360963982695721
0.4575	0.0351936125915569
0.461	0.034317137152804
0.4645	0.0334660731968222
0.468	0.0326395530128476
0.4715	0.031836742588568
0.475	0.0310568383581811
0.4785	0.0302990815541874
0.482	0.0295627322071627
0.4855	0.0288470853147128
0.489	0.0281514595954024
0.4925	0.0274752012842228
0.496	0.0268176857050315
0.4995	0.0261783047267342
0.503	0.0255564780977947
0.5065	0.0249516488183604
0.51	0.0243632765064453
0.5135	0.0237908434122998
0.517	0.0232338485031034
0.5205	0.0226918128118982
0.524	0.0221642714327719
0.5275	0.0216507776424575
0.531	0.021150900642984
0.5345	0.0206642243643601
0.538	0.0201903482769458
0.5415	0.0197288852802411
0.545	0.0192794619881593
0.5485	0.0188417179075666
0.552	0.0184153028358167
0.5555	0.0179998827843636
0.559	0.017595131817656
0.5625	0.0172007357632052
0.566	0.016816390991598
0.5695	0.0164418039114878
0.573	0.0160766902970647
0.5765	0.0157207758246705
0.58	0.0153737948636463
0.5835	0.015035488584043
0.587	0.0147056107967056
0.5905	0.0143839185510675
0.594	0.0140701783523964
0.5975	0.0137641643246309
0.601	0.0134656574040585
0.6045	0.0131744448600643
0.608	0.012890321522287
0.6115	0.0126130871951636
0.615	0.0123425487793075
0.6185	0.0120785180265484
0.622	0.0118208129556362
0.6255	0.0115692575182565
0.629	0.011323679798073
0.6325	0.0110839133220083
0.636	0.0108497963429136
0.6395	0.0106211722137131
0.643	0.0103978882622363
0.6465	0.0101797965311327
0.65	0.00996675312496897
0.6535	0.00975861820765325
0.657	0.0095552555856848
0.6605	0.00935653264497024
0.664	0.00916232236406706
0.6675	0.00897249881141426
0.671	0.00878694055432455
0.6745	0.00860552980270304
0.678	0.00842815025192079
0.6815	0.00825469051863018
0.685	0.00808504144937956
0.6885	0.00791909690476347
0.692	0.00775675342807776
0.6955	0.00759791042183472
0.699	0.00744246965594565
0.7025	0.00729033541288111
0.706	0.00714141473552069
0.7095	0.00699561679874795
0.713	0.00685285302865051
0.7165	0.0067130370945346
0.72	0.0065760848005605
0.7235	0.00644191429654509
0.727	0.00631044531997978
0.7305	0.00618160113078173
0.734	0.0060553017199812
0.7375	0.00593147642207534
0.741	0.00581005140598261
0.7445	0.00569095575442454
0.748	0.00557412040997994
0.7515	0.00545947765788368
0.755	0.00534696156724899
0.7585	0.00523650764237932
0.762	0.00512805294293024
0.7655	0.00502153583828071
0.769	0.00491689622534571
0.7725	0.00481407525713269
0.776	0.00471301555954614
0.7795	0.0046136609294
0.783	0.0045159563535313
0.7865	0.00441984814457245
0.79	0.00432528376599049
0.7935	0.00423221175255627
0.797	0.00414058189512549
0.8005	0.00405034484506002
0.804	0.00396145250219203
0.8075	0.00387385771636646
0.811	0.00378751431046672
0.8145	0.00370237710184563
0.818	0.00361840184097015
0.8215	0.00353554521078784
0.825	0.00345376470070559
0.8285	0.00337301879097068
0.832	0.00329326674863142
0.8355	0.00321446853629936
0.839	0.00313658513391708
0.8425	0.00305957848306026
0.846	0.00298341057079339
0.8495	0.00290804474971686
0.853	0.00283344487523425
0.8565	0.00275957553704977
0.86	0.00268640201203022
0.8635	0.00261389024825274
0.867	0.00254200681905032
0.8705	0.00247071879399201
0.874	0.00239999445212171
0.8775	0.0023298017977603
0.881	0.00226010999500098
0.8845	0.00219088864898567
0.888	0.00212210791995545
0.8915	0.00205373849154454
0.895	0.00198575162581282
0.8985	0.00191811906015936
0.902	0.0018508130635597
0.9055	0.00178380639170218
0.909	0.0017170722771913
0.9125	0.00165058443814878
0.916	0.0015843170390892
0.9195	0.00151824468570864
0.923	0.00145234248539811
0.9265	0.00138658588516987
0.93	0.00132095080985115
0.9335	0.00125541354836378
0.937	0.00118995086474982
0.9405	0.00112453981518101
0.944	0.00105915791847704
0.9475	0.000993783035071246
0.951	0.000928393398617118
0.9545	0.000862967588329357
0.958	0.00079748454140487
0.9615	0.000731923530523306
0.965	0.000666264166954514
0.9685	0.000600486388220202
0.972	0.000534570450151004
0.9755	0.000468496920311905
0.979	0.000402246672977422
0.9825	0.000335800881958754
0.986	0.000269141014068424
0.9895	0.000202248820764805
0.993	0.000135106337879114
0.9965	0.0000676958715428333
1	0

==> anc/DeltaI/BoundaryConditions/BoundaryConditionQGCFTF.txt <==
0.0005	2259.46106254604
0.000516250827251552	2163.09964336549
0.0005330298332758236	2070.78211307512
0.0005503541847568015	1982.34155982439
0.0005682416063241046	1897.61796490618
0.0005867103986871396	1816.45762633189
0.0006057794573586473	1738.71321487521
0.000625468291986796	1664.24322259164
0.0006457970463155974	1592.91205891309
0.000666786518794072	1524.58969197018
0.0006884581838552445	1459.15116127781
0.0007108342138867422	1396.47772055947
0.0007339375019154746	1336.45199679971
0.0007577916850296027	1278.96639748697
0.0007824211685617599	1223.91442300866
0.000807851151058269	1171.19478276712
0.0008341076500598998	1120.71027282057
0.0008612175287205427	1072.36773573062
0.0008892085232910348	1026.07784701235
0.0009181092714962553	981.754817257541
0.0009479493418345232	939.316544799549
0.0009787592638292738	898.684192337192
0.0010105705592639653	859.782215567943
0.0010434157744321712	822.538109477649
0.0010773285134358546	786.882450047677
0.0011123434725658892	752.74860963415
0.001148496475800009	720.072739049463
0.0011858245114544934	688.79356703556
0.0012243657700270996	658.852387939699
0.001264159683269947	630.192917895382
0.0013052469645323404	602.761305529321
0.001347669650414796	576.505712970912
0.0013914711437768964	551.376588582089
0.0014366962581429724	527.326420483928
0.0014833912635510377	504.309781651763
0.0015316039338918962	482.282626760667
0.0015813835957868456	461.20346610982
0.001632781179053986	441.032065179733
0.0016858492688147696	421.730007520627
0.001740642159294098	403.260411076026
0.0017972159093690117	385.587988562141
0.0018556283999228052	368.678868499726
0.0019159393930632438	352.500673134623
0.0019782105932654725	337.022286934853
0.0020425057105021675	322.213955476711
0.0021088905254255256	308.047120228495
0.002177432956667776	294.494473952863
0.0022482031303290638	281.529818427198
0.0023212734517238163	269.128032105377
0.0023967186794589712	257.265103273297
0.0024746160019198825	245.917978209161
0.002555045116242136	235.064593622445
0.0026380883098500807	224.683807232914
0.002723830544645506	214.755372488832
0.002812359543932576	205.259935835884
0.0029037658821679797	196.178777948132
0.002998143077628105	187.494242459113
0.003095587688088045	179.189227205964
0.003196199409610346	171.247417017934
0.0033000811785445267	163.653164063125
0.0034073392768417775	156.391498983298
0.0035180834407925452	149.448079152102
0.0036324269732982764	142.809171840184
0.0037504868597921723	136.461621647399
0.0038723838879275697	130.392842421897
0.003998242771156378	124.590751647405
0.004128192276324037	119.043851780221
0.004262365355411504	113.74103826804
0.0044008992815590875	108.67174476513
0.004543935789511278	103.825845941299
0.004691621220626263	99.1936269155685
0.00484410667259849	94.7658070436923
0.005001548154047467	90.533493503399
0.005164106744130956	86.4881758323081
0.0053319487573458505	82.6217055242053
0.00550524591368536	78.9262897198329
0.005684175514326585	75.3944592335683
0.005868920623028233	72.0190729841694
0.006059670253424039	68.7933216687362
0.006256619562403565	65.7105788500068
0.006459970049778167	62.7646644817106
0.006669929764436459	59.949558574502
0.00688671351720014	57.2595284012355
0.007110543100598033	54.6890844385019
0.007341647515783102	52.2329779743016
0.007580263206824657	49.8861849872986
0.007826634302615465	47.6439018775664
0.008081012866641216	45.5015186586364
0.008343659154867927	43.4546468514703
0.008614841882011106	41.4990746974061
0.008894838496459098	39.6307708264808
0.009183935464131923	37.8458917177374
0.009482428561565944	36.1407470265683
0.009790623178524326	34.5118126865262
0.010108834630442804	32.9557182193814
0.01043738848103047	31.469238414058
0.010776620875355601	30.0492917065931
0.011126878883757345	28.6929283950411
0.011488520856935112	27.3973271304995
0.011861916792578921	26.1597936579068
0.01224744871391589	24.9777398738082
0.012645511060560072	23.8487087766495
0.013056511092065577	22.7703388256443
0.013480869304595841	21.7403748277704
0.01391901986113531	20.7566593612678
0.014371411035683774	19.8171351835589
0.014838505671887665	18.9198281762287
0.01532078165657771	18.0628548980968
0.015818732408697293	17.2444146470947
0.01633286738412183	16.4627857876523
0.01686371259688557	15.7163224732962
0.01741181115734919	15.0034537230503
0.017977723827858647	14.3226696405815
0.018562029596463917	13.6725392638018
0.019165326269284577	13.0516867814506
0.01978823108212813	12.4587998819338
0.020431381331987047	11.8926242236172
0.02109543502906046	11.351960616358
0.021781071569967666	10.835663462574
0.02248899243284213	10.3426378998264
0.02321992189501729	9.87183814666848
0.023974607774038204	9.42226483651169
0.024753822192757426	8.99296330148773
0.0255583623692977	8.58301948327043
0.026389051432689752	8.19156389778735
0.02724673926501967	7.81776466420473
0.0281323033709475	7.46081896977565
0.029046649775486558	7.11997739582075
0.02999071395096208	6.79450749688473
0.03096546177409766	6.48371731537382
0.03197189051420848	6.18694459405229
0.033011029853512334	5.90355664603259
0.034083942940602865	5.63294954510264
0.035191727478161836	5.37454593610515
0.03633551684602447	5.12779564579489
0.03751648126074566	4.89217011967801
0.038735828972854575	4.66716893306167
0.039994807503021645	4.45231185938728
0.04129470491840296	4.24713989926088
0.042636851150468544	4.0512153472985
0.04402261935566136	3.8641203248987
0.04545342732028072	3.68545822640683
0.04693073891102642	3.51484531692781
0.048456065572688015	3.3519189369496
0.05003096787451125	3.1963323421665
0.0516570571068245	3.04775300462911
0.05333599692955765	2.90586528557468
0.05506950507434073	2.77036718264367
0.05685935510192392	2.64097004580455
0.05870737821671594	2.51739894561748
0.060615465140298704	2.39939099138718
0.06258556804583364	2.28669552299572
0.06461970255533982	2.17907609313189
0.06671994980188686	2.07629565137898
0.0688884585588122	1.97814458287692
0.07112744743814216	1.88441227056459
0.07343920716046433	1.79490048578144
0.07582610289857558	1.70941830177262
0.07829057669730194	1.62778628965617
0.0808351499719664	1.54983157173108
0.08346242608806186	1.47538906575866
0.0861750930247669	1.40430193521123
0.08897592612503079	1.33642032983899
0.09186779093504013	1.27160050392862
0.09485364613597425	1.20970662447344
0.09793654657104535	1.15060814973142
0.10111964637092459	1.09418078789817
0.10440620218074848	1.04030588660672
0.10779957649200836	0.988870296232588
0.11130324108273261	0.939766031811774
0.11492078056947928	0.892890088189251
0.11865589607477556	0.848144115694458
0.1225124090137541	0.805434318481382
0.12649426500386204	0.764671180794554
0.13060553790164173	0.725769356491605
0.13485043397071295	0.688647194424628
0.13923329618522273	0.653227165710353
0.14375860867316315	0.619434971129869
0.1484310013041053	0.587199873077214
0.1532552544260411	0.556454179254003
0.15823630375618156	0.527133451707201
0.16337924543071325	0.499176156370011
0.16868934121868007	0.472523507586237
0.1741720239053259	0.447119502430102
0.17983290285040313	0.42291053286414
0.18567776972713723	0.399845494282688
0.1917126044477156	0.377875573876837
0.19794358128136544	0.356954144566429
0.20437707517127945	0.337036674075594
0.21101966825685117	0.318080603210769
0.21787815660789508	0.300045265282568
0.224959557177738	0.282891784923293
0.23227111498230024	0.266582970638954
0.23982031051250566	0.251083275778074
0.24761486738761013	0.236358664265718
0.25566276025727436	0.222376560879067
0.2639722229604662	0.209105757060147
0.27255175694954364	0.196516341113057
0.2814101399881316	0.184579647089072
0.29055643513169616	0.173268145543304
0.3	0.162555404397167
0.3035	0.158813428643831
0.307	0.155187313136277
0.3105	0.151672495001189
0.314	0.148264646258358
0.3175	0.144959644737141
0.321	0.141753557542585
0.3245	0.138642686114355
0.328	0.135623391023949
0.3315	0.132692334935211
0.335	0.129846255816081
0.3385	0.127082057802773
0.342	0.124396783117918
0.3455	0.121787606687257
0.349	0.119251825971092
0.3525	0.116786859264448
0.356	0.11439023083142
0.3595	0.112059574248417
0.363	0.109792624466507
0.3665	0.107587194646647
0.37	0.105441242411471
0.3735	0.10335273394888
0.377	0.101319765138204
0.3805	0.0993404971873417
0.384	0.097413168783529
0.3875	0.0955360837649416
0.391	0.0937076142200063
0.3945	0.0919261963779292
0.398	0.0901903243218061
0.4015	0.0884985534157911
0.405	0.0868494902485095
0.4085	0.0852417950347096
0.412	0.0836741781791389
0.4155	0.0821454016476283
0.419	0.0806542617332725
0.4225	0.0791996076722361
0.426	0.0777803281430811
0.4295	0.0763953516036387
0.433	0.0750436442549083
0.4365	0.0737242085342531
0.44	0.0724360777960933
0.4435	0.0711783311918976
0.447	0.0699500658404718
0.4505	0.0687504164433743
0.454	0.06757854430292
0.4575	0.0664336406941741
0.461	0.0653149227199612
0.4645	0.0642216345577429
0.468	0.0631530435654802
0.4715	0.062108442145645
0.475	0.0610871461059635
0.4785	0.0600884899772723
0.482	0.059111837665872
0.4855	0.058156558432087
0.489	0.057222062803179
0.4925	0.0563077464934795
0.496	0.0554130656666166
0.4995	0.0545374638233222
0.503	0.0536804287122121
0.5065	0.0528413932429637
0.51	0.0520199085898911
0.5135	0.0512154741768997
0.517	0.0504276196489073
0.5205	0.0496558893565216
0.524	0.048899839608228
0.5275	0.0481590410032387
0.531	0.0474330760892914
0.5345	0.0467215398102149
0.538	0.0460240379037187
0.5415	0.0453401879487717
0.545	0.0446696214786801
0.5485	0.0440119703592809
0.552	0.0433668872070457
0.5555	0.0427340298343169
0.559	0.0421130661129261
0.5625	0.0415036740761135
0.566	0.0409055380714607
0.5695	0.0403183534064864
0.573	0.0397418213735294
0.5765	0.0391756534505039
0.58	0.0386195676495386
0.5835	0.0380732875223898
0.587	0.0375365469420617
0.5905	0.0370090899333225
0.594	0.0364906586524943
0.5975	0.0359810070769341
0.601	0.0354798945368745
0.6045	0.0349870867550701
0.608	0.0345023550070834
0.6115	0.0340254827721208
0.615	0.03355624077104
0.6185	0.0330944233781891
0.622	0.0326398240501221
0.6255	0.032192241626097
0.629	0.031751473671735
0.6325	0.0313173403215911
0.636	0.0308896487770815
0.6395	0.03046821663968
0.643	0.030052865760987
0.6465	0.0296434222755646
0.65	0.0292397166895005
0.6535	0.02884158350939
0.657	0.0284488607047751
0.6605	0.0280613907595179
0.664	0.0276790189018463
0.6675	0.0273015946967252
0.671	0.0269289709011825
0.6745	0.0265610039607649
0.678	0.026197552536528
0.6815	0.0258384803770176
0.685	0.0254836526077226
0.6885	0.0251329381520136
0.692	0.0247862087760989
0.6955	0.0244433390835276
0.699	0.0241042064414815
0.7025	0.0237686909422292
0.706	0.0234366753119756
0.7095	0.0231080449025221
0.713	0.0227826874575974
0.7165	0.0224604962292149
0.72	0.0221413549465996
0.7235	0.0218251672772075
0.727	0.0215118275185114
0.7305	0.0212012350059294
0.734	0.0208932923638601
0.7375	0.0205879007523799
0.741	0.020284967107207
0.7445	0.0199843989373159
0.748	0.0196861044553904
0.7515	0.0193899975431271
0.755	0.0190959901248472
0.7585	0.0188039971440697
0.762	0.0185139353254954
0.7655	0.0182257231763398
0.769	0.0179392806984213
0.7725	0.0176545296039278
0.776	0.017371393125687
0.7795	0.017089796131606
0.783	0.0168096648865882
0.7865	0.0165309271574971
0.79	0.0162535121633971
0.7935	0.0159773504928331
0.797	0.0157023741013709
0.8005	0.0154285162551328
0.804	0.0151557118191534
0.8075	0.0148838961379435
0.811	0.0146130064294454
0.8145	0.0143429812560681
0.818	0.014073760091144
0.8215	0.0138052833455342
0.825	0.0135374929088588
0.8285	0.0132703325039284
0.832	0.0130037443835951
0.8355	0.012737673596564
0.839	0.0124720678127075
0.8425	0.012206873263096
0.846	0.0119420380174732
0.8495	0.01167751095643
0.853	0.0114132420690457
0.8565	0.0111491822056302
0.86	0.0108852831443289
0.8635	0.0106214974765802
0.867	0.0103577787086528
0.8705	0.0100940811836317
0.874	0.00983036005692218
0.8775	0.00956657193694393
0.881	0.00930267226094445
0.8845	0.00903861924133826
0.888	0.00877437114936828
0.8915	0.00850988770156834
0.895	0.00824512625478986
0.8985	0.00798004967806033
0.902	0.00771461867398121
0.9055	0.00744879477971698
0.909	0.00718254051836222
0.9125	0.00691581901704186
0.916	0.00664859409682201
0.9195	0.00638083008056079
0.923	0.00611249202799642
0.9265	0.00584354555744007
0.93	0.0055739575448411
0.9335	0.005303692740425
0.937	0.00503272053100435
0.9405	0.00476100812501277
0.944	0.0044885239581565
0.9475	0.00421523699009947
0.951	0.00394111672536569
0.9545	0.00366613314714651
0.958	0.00339025674386559
0.9615	0.0031134585025849
0.965	0.00283570989390387
0.9685	0.0025569831941449
0.972	0.00227724975025224
0.9755	0.00199648347547704
0.979	0.00171465725670226
0.9825	0.00143174487907087
0.986	0.00114772046774922
0.9895	0.000862558594501798
0.993	0.000576234238213958
0.9965	0.000288722781941991
1	0

==> anc/DeltaI/BoundaryConditions/BoundaryConditionQQBARNS.txt <==
0.0005	-1764.04579678824
0.000516250827251552	-1685.67074736671
0.0005330298332758236	-1610.68463792529
0.0005503541847568015	-1538.94442325454
0.0005682416063241046	-1470.31359089512
0.0005867103986871396	-1404.65875630171
0.0006057794573586473	-1341.85583927227
0.000625468291986796	-1281.78339115253
0.0006457970463155974	-1224.3256823992
0.000666786518794072	-1169.37148170812
0.0006884581838552445	-1116.81474133391
0.0007108342138867422	-1066.55321475357
0.0007339375019154746	-1018.4894524059
0.0007577916850296027	-972.529399518088
0.0007824211685617599	-928.583599862731
0.000807851151058269	-886.56608654526
0.0008341076500598998	-846.394288935254
0.0008612175287205427	-807.989251449921
0.0008892085232910348	-771.275326480591
0.0009181092714962553	-736.180017854286
0.0009479493418345232	-702.633704671895
0.0009787592638292738	-670.570063357637
0.0010105705592639653	-639.925132645836
0.0010434157744321712	-610.637931689205
0.0010773285134358546	-582.64985244868
0.0011123434725658892	-555.904895004326
0.001148496475800009	-530.349318646221
0.0011858245114544934	-505.931712678041
0.0012243657700270996	-482.602775970625
0.001264159683269947	-460.315385531725
0.0013052469645323404	-439.024276160792
0.001347669650414796	-418.686213155874
0.0013914711437768964	-399.259718611549
0.0014366962581429724	-380.705152479528
0.0014833912635510377	-362.984467743697
0.0015316039338918962	-346.061287503595
0.0015813835957868456	-329.900745320461
0.001632781179053986	-314.469730645676
0.0016858492688147696	-299.735679724009
0.001740642159294098	-285.66859746528
0.0017972159093690117	-272.23902936149
0.0018556283999228052	-259.418952955165
0.0019159393930632438	-247.181546051868
0.0019782105932654725	-235.501141231133
0.0020425057105021675	-224.353163347593
0.0021088905254255256	-213.71409740973
0.002177432956667776	-203.561432527689
0.0022482031303290638	-193.87363359258
0.0023212734517238163	-184.630088092866
0.0023967186794589712	-175.811078971552
0.0024746160019198825	-167.397716157718
0.002555045116242136	-159.371961740117
0.0026380883098500807	-151.716541575261
0.002723830544645506	-144.41491913478
0.002812359543932576	-137.451273539717
0.0029037658821679797	-130.810508079486
0.002998143077628105	-124.478135649811
0.003095587688088045	-118.440327686812
0.003196199409610346	-112.683830642895
0.0033000811785445267	-107.1960036721
0.0034073392768417775	-101.964734447625
0.0035180834407925452	-96.9784412596989
0.0036324269732982764	-92.2260732338082
0.0037504868597921723	-87.6970251099006
0.0038723838879275697	-83.381182623942
0.003998242771156378	-79.2688627072467
0.004128192276324037	-75.3508203942253
0.004262365355411504	-71.6182154491987
0.0044008992815590875	-68.0625937498933
0.004543935789511278	-64.6758666808345
0.004691621220626263	-61.4503188459486
0.00484410667259849	-58.3785574642109
0.005001548154047467	-55.4535470326215
0.005164106744130956	-52.6685309106226
0.0053319487573458505	-50.0170642112229
0.00550524591368536	-47.492976535715
0.005684175514326585	-45.0904557514865
0.005868920623028233	-42.8038101261463
0.006059670253424039	-40.6276959463857
0.006256619562403565	-38.5569864993049
0.006459970049778167	-36.5867829391066
0.006669929764436459	-34.7124054040583
0.00688671351720014	-32.9293861667363
0.007110543100598033	-31.2334603323512
0.007341647515783102	-29.6205519912032
0.007580263206824657	-28.0867620185946
0.007826634302615465	-26.6283893227541
0.008081012866641216	-25.2418771724504
0.008343659154867927	-23.9238404175255
0.008614841882011106	-22.6710470460931
0.008894838496459098	-21.4804114870004
0.009183935464131923	-20.3489919400997
0.009482428561565944	-19.2739597294673
0.009790623178524326	-18.2526542192043
0.010108834630442804	-17.2825051200886
0.01043738848103047	-16.3610691887351
0.010776620875355601	-15.4860179513986
0.011126878883757345	-14.6551266560512
0.011488520856935112	-13.8662733206865
0.011861916792578921	-13.117435418691
0.01224744871391589	-12.4066828624327
0.012645511060560072	-11.7321735183995
0.013056511092065577	-11.0921530770228
0.013480869304595841	-10.4849469758921
0.01391901986113531	-9.90895506685963
0.014371411035683774	-9.36266848830746
0.014838505671887665	-8.84462247133442
0.01532078165657771	-8.35343830641232
0.015818732408697293	-7.8877996809034
0.01633286738412183	-7.44644784645635
0.01686371259688557	-7.02818625363286
0.01741181115734919	-6.63187466110902
0.017977723827858647	-6.25642341886984
0.018562029596463917	-5.90079859925539
0.019165326269284577	-5.56401318421818
0.01978823108212813	-5.24512696100221
0.020431381331987047	-4.94324561364995
0.02109543502906046	-4.6575123281275
0.021781071569967666	-4.38711941110936
0.02248899243284213	-4.1312925146508
0.02321992189501729	-3.88929530972349
0.023974607774038204	-3.66042687302352
0.024753822192757426	-3.44402020496586
0.0255583623692977	-3.23944016826105
0.026389051432689752	-3.04608303196857
0.02724673926501967	-2.86337279790411
0.0281323033709475	-2.69076421506341
0.029046649775486558	-2.52773301051225
0.02999071395096208	-2.37378756800954
0.03096546177409766	-2.22845549038439
0.03197189051420848	-2.09128936545673
0.033011029853512334	-1.96186273092051
0.034083942940602865	-1.83977078921518
0.035191727478161836	-1.72462818216344
0.03633551684602447	-1.61607017188811
0.03751648126074566	-1.51374582071017
0.038735828972854575	-1.41732741729278
0.039994807503021645	-1.32649973708069
0.04129470491840296	-1.24096429452852
0.042636851150468544	-1.16043731550862
0.04402261935566136	-1.08464964946567
0.04545342732028072	-1.01334539323324
0.04693073891102642	-0.946281578272744
0.048456065572688015	-0.883227030782276
0.05003096787451125	-0.823964341765328
0.0516570571068245	-0.7682840248625
0.05333599692955765	-0.715989547155233
0.05506950507434073	-0.666893533618376
0.05685935510192392	-0.620818335106255
0.05870737821671594	-0.577595753325693
0.060615465140298704	-0.537065758660783
0.06258556804583364	-0.499076789786337
0.06461970255533982	-0.463485523324525
0.06671994980188686	-0.430155413146193
0.0688884585588122	-0.398957499493569
0.07112744743814216	-0.369769430006102
0.07343920716046433	-0.342475332114413
0.07582610289857558	-0.31696532674186
0.07829057669730194	-0.293135488885406
0.0808351499719664	-0.270887304284163
0.08346242608806186	-0.25012757683445
0.0861750930247669	-0.230768006273312
0.08897592612503079	-0.212725053566554
0.09186779093504013	-0.195919795958992
0.09485364613597425	-0.180277378489343
0.09793654657104535	-0.165727126354664
0.10111964637092459	-0.152202189622368
0.10440620218074848	-0.139639381437377
0.10779957649200836	-0.127978978705816
0.11130324108273261	-0.117164559038263
0.11492078056947928	-0.107142805486917
0.11865589607477556	-0.0978633940104933
0.1225124090137541	-0.0892788269964606
0.12649426500386204	-0.0813442322006152
0.13060553790164173	-0.0740173058895675
0.13485043397071295	-0.0672581447959583
0.13923329618522273	-0.0610291063566327
0.14375860867316315	-0.0552947211399435
0.1484310013041053	-0.0500215752481718
0.1532552544260411	-0.0451781780338162
0.15823630375618156	-0.0407349073959033
0.16337924543071325	-0.0366638525597441
0.16868934121868007	-0.0329387751126307
0.1741720239053259	-0.0295349950057904
0.17983290285040313	-0.026429320039314
0.18567776972713723	-0.0235999584033197
0.1917126044477156	-0.0210264495751795
0.19794358128136544	-0.018689590013135
0.20437707517127945	-0.0165713719706621
0.21101966825685117	-0.0146549128153945
0.21787815660789508	-0.0129243997624358
0.224959557177738	-0.01136502723082
0.23227111498230024	-0.00996294858793951
0.23982031051250566	-0.00870521920711281
0.24761486738761013	-0.00757974984704913
0.25566276025727436	-0.00657525911852407
0.2639722229604662	-0.00568122973089301
0.27255175694954364	-0.00488786624893912
0.2814101399881316	-0.00418605525680328
0.29055643513169616	-0.00356732767215506
0.3	-0.00302382259306244
0.3035	-0.0028438731258231
0.307	-0.00267444054763757
0.3105	-0.00251488681494961
0.314	-0.00236461549380963
0.3175	-0.00222306927002546
0.321	-0.00208972667292769
0.3245	-0.0019640992507379
0.328	-0.00184573154262404
0.3315	-0.00173419426151816
0.335	-0.00162908680972203
0.3385	-0.00153003345310523
0.342	-0.00143668139350474
0.3455	-0.00134869990121828
0.349	-0.00126577846784849
0.3525	-0.00118762555675302
0.356	-0.00111396747239453
0.3595	-0.00104454620959684
0.363	-0.000979120564805277
0.3665	-0.000917462826255431
0.37	-0.000859358970167681
0.3735	-0.000804607761545036
0.377	-0.000753019690598809
0.3805	-0.000704416352897621
0.384	-0.000658629610715406
0.3875	-0.000615501626756991
0.391	-0.000574882851072793
0.3945	-0.000536632835795376
0.398	-0.00050061911726916
0.4015	-0.000466716736998869
0.405	-0.000434807828353797
0.4085	-0.000404781204740406
0.412	-0.000376531976585578
0.4155	-0.000349961119523511
0.419	-0.000324975152075593
0.4225	-0.00030148581967156
0.426	-0.000279409787830064
0.4295	-0.000258668332808915
0.433	-0.000239187099507128
0.4365	-0.000220895856104887
0.44	-0.000203728193637311
0.4435	-0.000187621365958326
0.447	-0.000172516072727079
0.4505	-0.000158356258705442
0.454	-0.000145088924853557
0.4575	-0.000132663946039338
0.461	-0.000121033931132016
0.4645	-0.000110154072045423
0.468	-0.0000999819802808637
0.4715	-0.000090477555798388
0.475	-0.0000816028742167445
0.4785	-0.0000733220591046119
0.482	-0.000065601166311244
0.4855	-0.0000584080861864982
0.489	-0.0000517124367923792
0.4925	-0.0000454854745553616
0.496	-0.0000397000018128685
0.4995	-0.0000343302865448799
0.503	-0.0000293519818696443
0.5065	-0.0000247420522180802
0.51	-0.0000204787023069864
0.5135	-0.0000165413124433204
0.517	-0.0000129103744090749
0.5205	-9.56743300401623e-6
0.524	-6.49503042232834e-6
0.5275	-3.67665332677232e-6
0.531	-1.09634431272691e-6
0.5345	1.26011772552655e-6
0.538	3.4064222803501e-6
0.5415	5.35653118201623e-6
0.545	7.12276945031924e-6
0.5485	8.71683978739582e-6
0.552	0.0000101498987195741
0.5555	0.0000114324890910142
0.559	0.0000125745720078785
0.5625	0.0000135855577011749
0.566	0.0000144743330395093
0.5695	0.0000152492902516336
0.573	0.0000159183512150325
0.5765	0.0000164889924708516
0.58	0.0000169682695620199
0.5835	0.0000173628361380608
0.587	0.0000176789671005009
0.5905	0.0000179225779038815
0.594	0.0000180992424885816
0.5975	0.0000182142113281381
0.601	0.0000182724287188747
0.6045	0.0000182785479064345
0.608	0.0000182369468877092
0.6115	0.0000181517425373721
0.615	0.0000180268038382323
0.6185	0.0000178657658103994
0.622	0.0000176720408441356
0.6255	0.0000174488300759984
0.629	0.0000171991353653038
0.6325	0.0000169257702621242
0.636	0.0000166313681053085
0.6395	0.0000163183932102665
0.643	0.0000159891489386016
0.6465	0.0000156457858843668
0.65	0.0000152903119196292
0.6535	0.0000149245974994985
0.657	0.0000145503849198619
0.6605	0.0000141692935686578
0.664	0.0000137828278892355
0.6675	0.0000133923841439743
0.671	0.0000129992515191926
0.6745	0.0000126046269586818
0.678	0.0000122096120292199
0.6815	0.000011815221817494
0.685	0.0000114223896198599
0.6885	0.0000110319707760934
0.692	0.0000106447478701696
0.6955	0.0000102614349035265
0.699	9.88267759809635e-6
0.7025	9.509065529939e-6
0.706	9.14112757889529e-6
0.7095	8.77933842024395e-6
0.713	8.42412206373301e-6
0.7165	8.07585479252516e-6
0.72	7.73486709254412e-6
0.7235	7.40145155116977e-6
0.727	7.07584613294836e-6
0.7305	6.75827343241427e-6
0.734	6.4489074436202e-6
0.7375	6.14789109433596e-6
0.741	5.8553384461647e-6
0.7445	5.57133632823302e-6
0.748	5.29594314560683e-6
0.7515	5.02919353514341e-6
0.755	4.77109893196852e-6
0.7585	4.52164878993824e-6
0.762	4.28081489149105e-6
0.7655	4.04854925277525e-6
0.769	3.82478731992734e-6
0.7725	3.60944933210367e-6
0.776	3.40244081044773e-6
0.7795	3.20365550797211e-6
0.783	3.01297361745522e-6
0.7865	2.83026563744112e-6
0.79	2.65539197496361e-6
0.7935	2.48820422061243e-6
0.797	2.32854610743711e-6
0.8005	2.17625425854022e-6
0.804	2.03115908780822e-6
0.8075	1.89308554301077e-6
0.811	1.76185383029892e-6
0.8145	1.63728013853383e-6
0.818	1.51917722483794e-6
0.8215	1.40735507467611e-6
0.825	1.30162145615416e-6
0.8285	1.2017825349756e-6
0.832	1.10764325994004e-6
0.8355	1.0190079114646e-6
0.839	9.35680592716542e-7
0.8425	8.57465619413929e-7
0.846	7.84167915452348e-7
0.8495	7.15593401731412e-7
0.853	6.51549340793453e-7
0.8565	5.9184471944634e-7
0.86	5.36290334957091e-7
0.8635	4.84699522004151e-7
0.867	4.36887983501485e-7
0.8705	3.92674282447909e-7
0.874	3.51879980682757e-7
0.8775	3.14329912307479e-7
0.881	2.79852360894248e-7
0.8845	2.48279234280655e-7
0.888	2.19446274304791e-7
0.8915	1.93193179747061e-7
0.895	1.69363765747655e-7
0.8985	1.47806111559216e-7
0.902	1.2837266340213e-7
0.9055	1.10920359551754e-7
0.909	9.53107197662033e-8
0.9125	8.14099654488041e-8
0.916	6.90890453724092e-8
0.9195	5.82237696766849e-8
0.923	4.8694868484062e-8
0.9265	4.03880030218679e-8
0.93	3.31938496038922e-8
0.9335	2.70081377490705e-8
0.937	2.17317028670644e-8
0.9405	1.72704652921022e-8
0.944	1.35355079479451e-8
0.9475	1.04430693413568e-8
0.951	7.9145474243579e-9
0.9545	5.87653395637841e-9
0.958	4.26078973245288e-9
0.9615	3.0042558516188e-9
0.965	2.04904442006561e-9
0.9685	1.34242856212268e-9
0.972	8.36827186026558e-10
0.9755	4.89787787761813e-10
0.979	2.63965017016634e-10
0.9825	1.27096314024785e-10
0.986	5.19745495951878e-11
0.9895	1.64179992327617e-11
0.993	3.2376251298802e-12
0.9965	2.02006422221294e-13
1	0

==> anc/DeltaI/BoundaryConditions/BoundaryConditionQQBARS.txt <==
0.0005	204271.499709994
0.000516250827251552	191469.071923436
0.0005330298332758236	179466.186045829
0.0005503541847568015	168213.028733822
0.0005682416063241046	157662.891937812
0.0005867103986871396	147771.979071395
0.0006057794573586473	138499.187189246
0.000625468291986796	129806.017537477
0.0006457970463155974	121656.320878624
0.000666786518794072	114016.240884529
0.0006884581838552445	106853.989798009
0.0007108342138867422	100139.77540693
0.0007339375019154746	93845.6650797129
0.0007577916850296027	87945.4326790064
0.0007824211685617599	82414.5155526469
0.000807851151058269	77229.874391839
0.0008341076500598998	72369.8990998105
0.0008612175287205427	67814.3289239845
0.0008892085232910348	63544.1614018372
0.0009181092714962553	59541.5744235014
0.0009479493418345232	55789.8659478559
0.0009787592638292738	52273.3634022595
0.0010105705592639653	48977.3765813416
0.0010434157744321712	45888.1290923925
0.0010773285134358546	42992.7022782945
0.0011123434725658892	40278.9873000871
0.001148496475800009	37735.6183383022
0.0011858245114544934	35351.9492796628
0.0012243657700270996	33117.9942073824
0.001264159683269947	31024.3889215484
0.0013052469645323404	29062.3521907752
0.001347669650414796	27223.6536088333
0.0013914711437768964	25500.5742302483
0.0014366962581429724	23885.8749560108
0.0014833912635510377	22372.7717111657
0.0015316039338918962	20954.9012026072
0.0015813835957868456	19626.2993639728
0.001632781179053986	18381.3726182891
0.0016858492688147696	17214.8774134437
0.001740642159294098	16121.8977374512
0.0017972159093690117	15097.8242177176
0.0018556283999228052	14138.3349447906
0.0019159393930632438	13239.3787877743
0.0019782105932654725	12397.1580490293
0.0020425057105021675	11608.1114456065
0.0021088905254255256	10868.9009111742
0.002177432956667776	10176.3969000589
0.0022482031303290638	9527.66563968657
0.0023212734517238163	8919.95623943224
0.0023967186794589712	8350.69118900316
0.0024746160019198825	7817.4531697687
0.002555045116242136	7317.97652324046
0.0026380883098500807	6850.13732035714
0.002723830544645506	6411.94469675205
0.002812359543932576	6001.53249370985
0.0029037658821679797	5617.1514631434
0.002998143077628105	5257.16183733244
0.003095587688088045	4920.02648670053
0.003196199409610346	4604.30522638626
0.0033000811785445267	4308.64735375479
0.0034073392768417775	4031.78757300639
0.0035180834407925452	3772.53976369037
0.0036324269732982764	3529.79148664426
0.0037504868597921723	3302.50148960749
0.0038723838879275697	3089.69307758024
0.003998242771156378	2890.45076433636
0.004128192276324037	2703.91717459399
0.004262365355411504	2529.28814361309
0.0044008992815590875	2365.81051390424
0.004543935789511278	2212.77833223403
0.004691621220626263	2069.5300237043
0.00484410667259849	1935.44575487549
0.005001548154047467	1809.94443634314
0.005164106744130956	1692.48187583754
0.0053319487573458505	1582.54799438814
0.00550524591368536	1479.664879453
0.005684175514326585	1383.38469613706
0.005868920623028233	1293.28806254705
0.006059670253424039	1208.97419967523
0.006256619562403565	1130.09687209166
0.006459970049778167	1056.28922383609
0.006669929764436459	987.235254945305
0.00688671351720014	922.631972712394
0.007110543100598033	862.195777435701
0.007341647515783102	805.660902972864
0.007580263206824657	752.778229234744
0.007826634302615465	703.314636284493
0.008081012866641216	657.051710609934
0.008343659154867927	613.784728115544
0.008614841882011106	573.322065130841
0.008894838496459098	535.484198423833
0.009183935464131923	500.102984353276
0.009482428561565944	467.020975473477
0.009790623178524326	436.090682230583
0.010108834630442804	407.174001582694
0.01043738848103047	380.141612840867
0.010776620875355601	354.87238278242
0.011126878883757345	331.252920977232
0.011488520856935112	309.177023628325
0.011861916792578921	288.545270727844
0.01224744871391589	269.264555968444
0.012645511060560072	251.247718754653
0.013056511092065577	234.413163912938
0.013480869304595841	218.684480375786
0.01391901986113531	203.990165362403
0.014371411035683774	190.263251187986
0.014838505671887665	177.441087538784
0.01532078165657771	165.464991484657
0.015818732408697293	154.2801103904
0.01633286738412183	143.835001953414
0.01686371259688557	134.081593032518
0.01741181115734919	124.974840077535
0.017977723827858647	116.472723405704
0.018562029596463917	108.535755491268
0.019165326269284577	101.127014132971
0.01978823108212813	94.2120326146239
0.020431381331987047	87.7585913428319
0.02109543502906046	81.7363934342928
0.021781071569967666	76.117208727128
0.02248899243284213	70.874602373013
0.02321992189501729	65.9838451980648
0.023974607774038204	61.4218050209493
0.024753822192757426	57.1668501856513
0.0255583623692977	53.1987466893429
0.026389051432689752	49.4985681973549
0.02724673926501967	46.0486229931216
0.0281323033709475	42.832365115496
0.029046649775486558	39.8343162941849
0.02999071395096208	37.0400217457184
0.03096546177409766	34.4359440241177
0.03197189051420848	32.0094504733635
0.033011029853512334	29.7487195967521
0.034083942940602865	27.6427049870181
0.035191727478161836	25.6810821234576
0.03633551684602447	23.8542016787338
0.03751648126074566	22.1530462577471
0.038735828972854575	20.5691901700522
0.039994807503021645	19.094762110656
0.04129470491840296	17.7224009144804
0.042636851150468544	16.4452398407298
0.04402261935566136	15.2568590625227
0.04545342732028072	14.1512616617643
0.04693073891102642	13.1228479578109
0.048456065572688015	12.1663883020339
0.05003096787451125	11.2769984309081
0.0516570571068245	10.4501190671532
0.05333599692955765	9.68149261217413
0.05506950507434073	8.96714412874977
0.05685935510192392	8.30336355863726
0.05870737821671594	7.68668822049184
0.060615465140298704	7.11388598072762
0.06258556804583364	6.58194116997744
0.06461970255533982	6.08803968736736
0.06671994980188686	5.6295555044213
0.0688884585588122	5.20403999072174
0.07112744743814216	4.80920785713332
0.07343920716046433	4.4429286617582
0.07582610289857558	4.10321513450771
0.07829057669730194	3.78821467414294
0.0808351499719664	3.49619879734261
0.08346242608806186	3.22555768016433
0.0861750930247669	2.97479003805518
0.08897592612503079	2.74249668044309
0.09186779093504013	2.52737392338846
0.09485364613597425	2.32820705159531
0.09793654657104535	2.14386406359005
0.10111964637092459	1.97329110047308
0.10440620218074848	1.8154951338036
0.10779957649200836	1.66959509179831
0.11130324108273261	1.53470654976917
0.11492078056947928	1.41004808536981
0.11865589607477556	1.29488204618322
0.1225124090137541	1.18852197731258
0.12649426500386204	1.09032909867406
0.13060553790164173	0.999709204002914
0.13485043397071295	0.916109472017047
0.13923329618522273	0.839015791582451
0.14375860867316315	0.767950259468089
0.1484310013041053	0.702468407054639
0.1532552544260411	0.642157181812167
0.15823630375618156	0.586632633197767
0.16337924543071325	0.53553814151915
0.16868934121868007	0.488542317979684
0.1741720239053259	0.445337437791958
0.17983290285040313	0.405637832853885
0.18567776972713723	0.369178116131623
0.1917126044477156	0.335712094532325
0.19794358128136544	0.305011295085351
0.20437707517127945	0.276863733219116
0.21101966825685117	0.251072834748523
0.21787815660789508	0.227456272837751
0.224959557177738	0.205845043462313
0.23227111498230024	0.186082554011393
0.23982031051250566	0.168023641117337
0.24761486738761013	0.151533902467852
0.25566276025727436	0.136488845875456
0.2639722229604662	0.122773275681527
0.27255175694954364	0.1102805015402
0.2814101399881316	0.0989118718620594
0.29055643513169616	0.0885761353230794
0.3	0.0791889185053622
0.3035	0.0760036722047661
0.307	0.0729639702935472
0.3105	0.070062032940563
0.314	0.067290568136667
0.3175	0.0646427280539361
0.321	0.0621120883983306
0.3245	0.059692611017712
0.328	0.057378626578789
0.3315	0.0551647891038702
0.335	0.0530460871213433
0.3385	0.0510177789862067
0.342	0.0490754126898007
0.3455	0.0472147854928761
0.349	0.0454319147239034
0.3525	0.0437231184765099
0.356	0.0420848059591373
0.3595	0.0405136596448067
0.363	0.0390065261984457
0.3665	0.037560422651084
0.37	0.0361725259359437
0.3735	0.0348401673272018
0.377	0.0335608163469374
0.3805	0.032332076859156
0.384	0.0311516777176612
0.3875	0.030017463223121
0.391	0.0289273901098327
0.3945	0.027879520157618
0.398	0.0268720133184305
0.4015	0.0259031158930565
0.405	0.0249711706029342
0.4085	0.0240745961858866
0.412	0.0232118905753153
0.4155	0.0223816243103387
0.419	0.021582437601579
0.4225	0.0208130352664222
0.426	0.0200721847062363
0.4295	0.0193587108514266
0.433	0.0186714945465638
0.4365	0.0180094677423911
0.44	0.0173716133379673
0.4435	0.0167569599729861
0.447	0.0161645812170028
0.4505	0.015593592632804
0.454	0.0150431495139862
0.4575	0.0145124452494912
0.461	0.0140007089681358
0.4645	0.0135072040179292
0.468	0.0130312254130903
0.4715	0.0125721011410454
0.475	0.0121291860795628
0.4785	0.0117018645566613
0.482	0.0112895451420531
0.4855	0.0108916638058587
0.489	0.0105076794889206
0.4925	0.010137074072787
0.496	0.00977935173243532
0.4995	0.00943403563785573
0.503	0.00910067052050169
0.5065	0.00877881903253723
0.51	0.00846806101137669
0.5135	0.0081679953900362
0.517	0.00787823515718241
0.5205	0.00759841018333294
0.524	0.00732816418573241
0.5275	0.00706715742177175
0.531	0.00681506004455102
0.5345	0.00657155761685324
0.538	0.00633634715600872
0.5415	0.00610913814794662
0.545	0.00588965076878062
0.5485	0.00567761605113716
0.552	0.00547277517472535
0.5555	0.00527487978866188
0.559	0.00508369054170847
0.5625	0.00489897717809404
0.566	0.00472051808171103
0.5695	0.00454809968482327
0.573	0.00438151732018993
0.5765	0.00422057284431025
0.58	0.00406507640243839
0.5835	0.00391484382510599
0.587	0.00376969793619547
0.5905	0.00362946928809207
0.594	0.00349399333187382
0.5975	0.00336311188160566
0.601	0.0032366723218917
0.6045	0.00311452753317013
0.608	0.0029965355769291
0.6115	0.00288255954639348
0.615	0.00277246735849487
0.6185	0.002666131569065
0.622	0.00256342910804851
0.6255	0.00246424127806133
0.629	0.00236845348940926
0.6325	0.00227595503180089
0.636	0.00218663899650292
0.6395	0.00210040221156523
0.643	0.00201714492424816
0.6465	0.00193677082856517
0.65	0.00185918673335479
0.6535	0.00178430282657533
0.657	0.00171203191164226
0.6605	0.00164229016279311
0.664	0.00157499622465769
0.6675	0.00151007153088083
0.671	0.00144744008213158
0.6745	0.00138702837265849
0.678	0.00132876530435239
0.6815	0.00127258210828945
0.685	0.00121841221702891
0.6885	0.00116619140060305
0.692	0.00111585682685411
0.6955	0.00106734862174824
0.699	0.00102060830066017
0.7025	0.00097557928139146
0.706	0.000932206800555548
0.7095	0.00089043785716582
0.713	0.000850221086077555
0.7165	0.000811506737628979
0.72	0.000774246643334935
0.7235	0.000738394111183797
0.727	0.000703903912166368
0.7305	0.000670732228336039
0.734	0.000638836535488736
0.7375	0.000608175664588887
0.741	0.000578709710264093
0.7445	0.000550399977196891
0.748	0.000523208940937437
0.7515	0.000497100221824244
0.755	0.000472038533200292
0.7585	0.000447989656593975
0.762	0.000424920402533163
0.7655	0.000402798564927888
0.769	0.000381592911657265
0.7725	0.000361273131264322
0.776	0.000341809814123491
0.7795	0.000323174419614164
0.783	0.00030533924870159
0.7865	0.000288277413166864
0.79	0.00027196281793533
0.7935	0.000256370123658711
0.797	0.000241474732628819
0.8005	0.000227252757329959
0.804	0.000213681012509417
0.8075	0.000200736969356145
0.811	0.000188398749189
0.8145	0.000176645111034074
0.818	0.000165455409940164
0.8215	0.000154809601551355
0.825	0.000144688185551919
0.8285	0.000135072255612787
0.832	0.000125943411112964
0.8355	0.000117283777333966
0.839	0.000109075984147703
0.8425	0.000101303148470236
0.846	0.0000939488598985768
0.8495	0.0000869971647055893
0.853	0.000080432553581429
0.8565	0.0000742399510643577
0.86	0.0000684046935783053
0.8635	0.0000629125263985473
0.867	0.0000577495865651828
0.8705	0.000052902391605302
0.874	0.0000483578291868821
0.8775	0.000044103145125022
0.881	0.0000401259333317672
0.8845	0.0000364141242046294
0.888	0.0000329559773189131
0.8915	0.0000297400687017761
0.895	0.0000267552835987117
0.8985	0.0000239908063124323
0.902	0.0000214361119335225
0.9055	0.0000190809578449108
0.909	0.0000169153753023353
0.9125	0.0000149296615144487
0.916	0.0000131143703742639
0.9195	0.0000114603137699092
0.923	9.95853645087682e-6
0.9265	8.60032699322624e-6
0.93	7.37720223570243e-6
0.9335	6.28090187587016e-6
0.937	5.30338311980034e-6
0.9405	4.43681368036638e-6
0.944	3.6735660356523e-6
0.9475	3.00621184937728e-6
0.951	2.42751616326853e-6
0.9545	1.93043194997433e-6
0.958	1.50809495273029e-6
0.9615	1.15381848479646e-6
0.965	8.61088518806541e-7
0.9685	6.23558853820641e-7
0.972	4.35046487173746e-7
0.9755	2.89527061100672e-7
0.979	1.8113049801228e-7
0.9825	1.04136739704909e-7
0.986	5.2971627492311e-8
0.9895	2.22028962104147e-8
0.993	6.5361319516032e-9
0.9965	8.11801675338102e-10
1	0

==> anc/DeltaI/BoundaryConditions/BoundaryConditionQQCACF.txt <==
0.0005	0.578686557496041
0.000516250827251552	0.571326729814596
0.0005330298332758236	0.56404673889803
0.0005503541847568015	0.556846082638669
0.0005682416063241046	0.549724271141457
0.0005867103986871396	0.542680792603944
0.0006057794573586473	0.535715162386021
0.000625468291986796	0.528826859227853
0.0006457970463155974	0.522015397305026
0.000666786518794072	0.515280277537847
0.0006884581838552445	0.508621002757553
0.0007108342138867422	0.502037080972537
0.0007339375019154746	0.495528008597932
0.0007577916850296027	0.489093304758243
0.0007824211685617599	0.482732450093929
0.000807851151058269	0.476445003002131
0.0008341076500598998	0.470230394051584
0.0008612175287205427	0.46408812090685
0.0008892085232910348	0.458017753083525
0.0009181092714962553	0.452018820869993
0.0009479493418345232	0.446090725274283
0.0009787592638292738	0.440233065485074
0.0010105705592639653	0.434445328289521
0.0010434157744321712	0.428727002176621
0.0010773285134358546	0.42307760737521
0.0011123434725658892	0.417496615444602
0.001148496475800009	0.411983892235203
0.0011858245114544934	0.406538162099404
0.0012243657700270996	0.401159608775949
0.001264159683269947	0.395847550951742
0.0013052469645323404	0.390601493337739
0.001347669650414796	0.385420953909756
0.0013914711437768964	0.380305437610512
0.0014366962581429724	0.37525448228559
0.0014833912635510377	0.370267587408834
0.0015316039338918962	0.365344310660416
0.0015813835957868456	0.360484021551478
0.001632781179053986	0.355686719235644
0.0016858492688147696	0.350950926249348
0.001740642159294098	0.346277085781895
0.0017972159093690117	0.341664422205549
0.0018556283999228052	0.337112426127042
0.0019159393930632438	0.332620654807353
0.0019782105932654725	0.328188608789281
0.0020425057105021675	0.323815830725348
0.0021088905254255256	0.319501803268361
0.002177432956667776	0.315246092574419
0.0022482031303290638	0.311048192393133
0.0023212734517238163	0.306907658786835
0.0023967186794589712	0.302823995801376
0.0024746160019198825	0.298796724081903
0.002555045116242136	0.294825398590618
0.0026380883098500807	0.290909531516114
0.002723830544645506	0.287048635723972
0.002812359543932576	0.283242254517225
0.0029037658821679797	0.27948993835211
0.002998143077628105	0.275791166951479
0.003095587688088045	0.272145562290428
0.003196199409610346	0.268552551066436
0.0033000811785445267	0.265011733670754
0.0034073392768417775	0.261522640841824
0.0035180834407925452	0.258084794227984
0.0036324269732982764	0.254697739064845
0.0037504868597921723	0.251361001937777
0.0038723838879275697	0.248074134369369
0.003998242771156378	0.244836666798015
0.004128192276324037	0.241648151343237
0.004262365355411504	0.238508029944554
0.0044008992815590875	0.235416021574932
0.004543935789511278	0.232371838168192
0.004691621220626263	0.229374280878125
0.00484410667259849	0.226423627853285
0.005001548154047467	0.223519268425659
0.005164106744130956	0.220660576372448
0.0053319487573458505	0.2178471963836
0.00550524591368536	0.21507863626611
0.005684175514326585	0.212354560662977
0.005868920623028233	0.209674402915852
0.006059670253424039	0.207037764950468
0.006256619562403565	0.204444212949654
0.006459970049778167	0.201893253528111
0.006669929764436459	0.199384385289915
0.00688671351720014	0.196917445402234
0.007110543100598033	0.194491725980242
0.007341647515783102	0.192106862361146
0.007580263206824657	0.18976241609962
0.007826634302615465	0.187457961027267
0.008081012866641216	0.185193055039711
0.008343659154867927	0.182967253675765
0.008614841882011106	0.180780144705075
0.008894838496459098	0.178631289624772
0.009183935464131923	0.176520242505826
0.009482428561565944	0.174446605110386
0.009790623178524326	0.172409948619376
0.010108834630442804	0.170409839037664
0.01043738848103047	0.168445813349597
0.010776620875355601	0.166517505234521
0.011126878883757345	0.164624383080279
0.011488520856935112	0.162766296905334
0.011861916792578921	0.160942567966882
0.01224744871391589	0.159152862460944
0.012645511060560072	0.157396763472115
0.013056511092065577	0.155673872384529
0.013480869304595841	0.153983767415735
0.01391901986113531	0.152326039735026
0.014371411035683774	0.150700301499293
0.014838505671887665	0.149106117941987
0.01532078165657771	0.147543111592734
0.015818732408697293	0.14601087610806
0.01633286738412183	0.14450901010691
0.01686371259688557	0.143037118506503
0.01741181115734919	0.141594801829514
0.017977723827858647	0.14018169169807
0.018562029596463917	0.138797368260476
0.019165326269284577	0.13744147087992
0.01978823108212813	0.136113579857891
0.020431381331987047	0.134813350897098
0.02109543502906046	0.133540387558046
0.021781071569967666	0.132294141689179
0.02248899243284213	0.131074765684346
0.02321992189501729	0.12988135802595
0.023974607774038204	0.128713697090795
0.024753822192757426	0.127571509207886
0.0255583623692977	0.126454343671046
0.026389051432689752	0.125361873992362
0.02724673926501967	0.124293732720076
0.0281323033709475	0.123249580455637
0.029046649775486558	0.12222906329409
0.02999071395096208	0.121231835759463
0.03096546177409766	0.120257554051442
0.03197189051420848	0.119305883517623
0.033011029853512334	0.118376494482132
0.034083942940602865	0.117469051670406
0.035191727478161836	0.116583231804511
0.03633551684602447	0.115718713438158
0.03751648126074566	0.114875185550962
0.038735828972854575	0.114052329420048
0.039994807503021645	0.113249842948452
0.04129470491840296	0.112467420362798
0.042636851150468544	0.111704778300676
0.04402261935566136	0.11096160913542
0.04545342732028072	0.110237642652746
0.04693073891102642	0.109532598976021
0.048456065572688015	0.108846196826993
0.05003096787451125	0.108178177015583
0.0516570571068245	0.107528282613915
0.05333599692955765	0.10689625789302
0.05506950507434073	0.106281863343406
0.05685935510192392	0.105684859123364
0.05870737821671594	0.105105018331959
0.060615465140298704	0.104542115407513
0.06258556804583364	0.103995956572109
0.06461970255533982	0.103466296514098
0.06671994980188686	0.102953039779528
0.0688884585588122	0.102455968994746
0.07112744743814216	0.101974823035164
0.07343920716046433	0.101509461370146
0.07582610289857558	0.101059834058502
0.07829057669730194	0.100625748432556
0.0808351499719664	0.100207085072492
0.08346242608806186	0.0998037466257575
0.0861750930247669	0.0994156228311262
0.08897592612503079	0.0990426427582832
0.09186779093504013	0.0986847396368391
0.09485364613597425	0.0983418665502363
0.09793654657104535	0.0980140635158959
0.10111964637092459	0.0977011171180218
0.10440620218074848	0.097403239447688
0.10779957649200836	0.0971203742008214
0.11130324108273261	0.0968526032121839
0.11492078056947928	0.0966000142685889
0.11865589607477556	0.0963626022856741
0.1225124090137541	0.0961405956354847
0.12649426500386204	0.0959341114434903
0.13060553790164173	0.095743325246316
0.13485043397071295	0.0955684408890765
0.13923329618522273	0.0954097098141595
0.14375860867316315	0.0952674438019981
0.1484310013041053	0.0951418069007413
0.1532552544260411	0.095033286380184
0.15823630375618156	0.0949422259963173
0.16337924543071325	0.0948690537734238
0.16868934121868007	0.0948142763842656
0.1741720239053259	0.0947784452021171
0.17983290285040313	0.094761634856908
0.18567776972713723	0.0947654041732901
0.1917126044477156	0.0947896949808237
0.19794358128136544	0.094835500876002
0.20437707517127945	0.0949035918216256
0.21101966825685117	0.094995383022734
0.21787815660789508	0.0951102009503267
0.224959557177738	0.0952506759579041
0.23227111498230024	0.0954173644953523
0.23982031051250566	0.0956114525173496
0.24761486738761013	0.0958342199239216
0.25566276025727436	0.0960870381285152
0.2639722229604662	0.0963713850477336
0.27255175694954364	0.0966888445976263
0.2814101399881316	0.0970411234780788
0.29055643513169616	0.0974300491457121
0.3	0.0978575871883844
0.3035	0.0980225774056125
0.307	0.0981910399990579
0.3105	0.0983629383636018
0.314	0.0985382371200083
0.3175	0.0987169022205102
0.321	0.0988989023862473
0.3245	0.0990842067570568
0.328	0.0992727850060997
0.3315	0.0994646093875254
0.335	0.099659652448484
0.3385	0.0998578889191346
0.342	0.100059292942886
0.3455	0.100263842527821
0.349	0.100471513415315
0.3525	0.100682282304098
0.356	0.100896130549274
0.3595	0.101113036371071
0.363	0.101332982822763
0.3665	0.101555947340079
0.37	0.101781948730069
0.3735	0.102010865609578
0.377	0.102242784524804
0.3805	0.102477655594172
0.384	0.102715463105573
0.3875	0.102956192333508
0.391	0.103199828921578
0.3945	0.103446359398047
0.398	0.103695769959822
0.4015	0.103948047485252
0.405	0.10420318107274
0.4085	0.10446115707661
0.412	0.104721964830818
0.4155	0.104985592902979
0.419	0.105252031092912
0.4225	0.105521268873702
0.426	0.105793295753662
0.4295	0.106068102268185
0.433	0.106345680457303
0.4365	0.106626020282774
0.44	0.10690911318106
0.4435	0.107194951033647
0.447	0.107483519373851
0.4505	0.107774822290852
0.454	0.108068846446559
0.4575	0.108365584157936
0.461	0.108665030118823
0.4645	0.108967174960596
0.468	0.10927201343619
0.4715	0.109579538585193
0.475	0.109889744423048
0.4785	0.110202625403543
0.482	0.110518174967314
0.4855	0.110836387840693
0.489	0.111157258608376
0.4925	0.111480781538125
0.496	0.111806999518442
0.4995	0.11213581316418
0.503	0.112467263928712
0.5065	0.112801348508264
0.51	0.113138061878936
0.5135	0.113477351184429
0.517	0.113819308699256
0.5205	0.114163882368717
0.524	0.114511068459263
0.5275	0.114860862463768
0.531	0.115213261053993
0.5345	0.115568260813742
0.538	0.115925857897589
0.5415	0.116286042541297
0.545	0.116648824713719
0.5485	0.117014221284557
0.552	0.117382175724117
0.5555	0.117752718250425
0.559	0.118125833087725
0.5625	0.118501532586735
0.566	0.11887979660267
0.5695	0.119260628967376
0.573	0.119644031694315
0.5765	0.120030000066428
0.58	0.120418531730841
0.5835	0.120809624219998
0.587	0.121203275374541
0.5905	0.121599481186466
0.594	0.12199824502798
0.5975	0.122399559420457
0.601	0.122803396080412
0.6045	0.123209809162707
0.608	0.123618768937517
0.6115	0.124030273547649
0.615	0.124444321217584
0.6185	0.124860910283118
0.622	0.125280039260722
0.6255	0.125701706293705
0.629	0.126125909977969
0.6325	0.126552648866688
0.636	0.12698192149897
0.6395	0.127413726491581
0.643	0.127848062416094
0.6465	0.128284791995111
0.65	0.128724185514693
0.6535	0.129166106349222
0.657	0.129610553283189
0.6605	0.130057664458505
0.664	0.130507161033425
0.6675	0.130959180548718
0.671	0.13141372538259
0.6745	0.131870787226738
0.678	0.132330369224192
0.6815	0.132792470194029
0.685	0.133257088508236
0.6885	0.133724224571802
0.692	0.134193877348088
0.6955	0.134666042169125
0.699	0.135140731860772
0.7025	0.13561792939876
0.706	0.136097640435219
0.7095	0.136579858652946
0.713	0.137064594843223
0.7165	0.137551843202911
0.72	0.138041601703211
0.7235	0.138533870517333
0.727	0.139028649149454
0.7305	0.139525936532774
0.734	0.140025733266516
0.7375	0.140528038326357
0.741	0.141032851318792
0.7445	0.141540171674333
0.748	0.142049999109936
0.7515	0.142562333536753
0.755	0.143077173826318
0.7585	0.143594520015318
0.762	0.1441143717599
0.7655	0.144636728761891
0.769	0.145161590717284
0.7725	0.145688957299937
0.776	0.14621882833471
0.7795	0.146751202860312
0.783	0.147286081976016
0.7865	0.147823464803871
0.79	0.148363351143993
0.7935	0.148905740790565
0.797	0.149450633576063
0.8005	0.149998029400485
0.804	0.150547933355398
0.8075	0.151100334813514
0.811	0.151655238882004
0.8145	0.152212645479318
0.818	0.152772554508021
0.8215	0.153334965975168
0.825	0.153899879667082
0.8285	0.154467295586361
0.832	0.155037209102132
0.8355	0.155609666110459
0.839	0.156184588671246
0.8425	0.156762013388482
0.846	0.157341940271413
0.8495	0.157924312470972
0.853	0.158509301065269
0.8565	0.159096734545503
0.86	0.159686670304985
0.8635	0.160279108398711
0.867	0.160874048890481
0.8705	0.161471453494426
0.874	0.162071398796339
0.8775	0.162673846804094
0.881	0.163278797558475
0.8845	0.163886251165499
0.888	0.164496207306768
0.8915	0.165108666972556
0.895	0.16572362987167
0.8985	0.166341096127419
0.902	0.166961065894637
0.9055	0.167583539328164
0.909	0.168208518601013
0.9125	0.168835999878041
0.916	0.16946598530712
0.9195	0.17009847499104
0.923	0.17073346931907
0.9265	0.171370968383359
0.93	0.172010972385009
0.9335	0.172653471207002
0.937	0.173298485635986
0.9405	0.173946005641097
0.944	0.174596031441921
0.9475	0.175248563279075
0.951	0.175903601468521
0.9545	0.176561146071
0.958	0.177221197427816
0.9615	0.177883755771147
0.965	0.178548821875578
0.9685	0.179216395035024
0.972	0.179886475926789
0.9755	0.180559064942328
0.979	0.18123416228566
0.9825	0.181911768729221
0.986	0.182591895091013
0.9895	0.18327451923053
0.993	0.183959652852785
0.9965	0.184647296248516
1	0.18533745291938678308

==> anc/DeltaI/BoundaryConditions/BoundaryConditionQQCFCF.txt <==
0.0005	-738.039885702084
0.000516250827251552	-701.40270161989
0.0005330298332758236	-666.486030656907
0.0005503541847568015	-633.21238964628
0.0005682416063241046	-601.507670286182
0.0005867103986871396	-571.300996869173
0.0006057794573586473	-542.524585191048
0.000625468291986796	-515.113615031202
0.0006457970463155974	-489.006306212654
0.000666786518794072	-464.142981275378
0.0006884581838552445	-440.466986702418
0.0007108342138867422	-417.923242615185
0.0007339375019154746	-396.463658474335
0.0007577916850296027	-376.034834902072
0.0007824211685617599	-356.590741437362
0.000807851151058269	-338.086132748878
0.0008341076500598998	-320.477793670529
0.0008612175287205427	-303.724404326887
0.0008892085232910348	-287.786469562574
0.0009181092714962553	-272.626273942788
0.0009479493418345232	-258.207758717427
0.0009787592638292738	-244.496481779497
0.0010105705592639653	-231.459538599623
0.0010434157744321712	-219.065489931218
0.0010773285134358546	-207.284301894888
0.0011123434725658892	-196.087299575435
0.001148496475800009	-185.447084208186
0.0011858245114544934	-175.337485550156
0.0012243657700270996	-165.733529754312
0.001264159683269947	-156.611348333078
0.0013052469645323404	-147.948165452709
0.001347669650414796	-139.722226521657
0.0013914711437768964	-131.912773658058
0.0014366962581429724	-124.499975289456
0.0014833912635510377	-117.464900816599
0.0015316039338918962	-110.789539981578
0.0015813835957868456	-104.456617970279
0.001632781179053986	-98.449682860467
0.0016858492688147696	-92.7530580910226
0.001740642159294098	-87.3517609632131
0.0017972159093690117	-82.2315108023743
0.0018556283999228052	-77.3786755610271
0.0019159393930632438	-72.7802545838721
0.0019782105932654725	-68.4238512915061
0.0020425057105021675	-64.2976337670013
0.0021088905254255256	-60.390329366959
0.002177432956667776	-56.6911847054246
0.0022482031303290638	-53.1899451558756
0.0023212734517238163	-49.876836734227
0.0023967186794589712	-46.7425392282511
0.0024746160019198825	-43.778174369582
0.002555045116242136	-40.9752755895801
0.0026380883098500807	-38.3257767594126
0.002723830544645506	-35.8219906264547
0.002812359543932576	-33.4565899482581
0.0029037658821679797	-31.222607469898
0.002998143077628105	-29.1133878924261
0.003095587688088045	-27.1226026268121
0.003196199409610346	-25.2442232817048
0.0033000811785445267	-23.4725087791325
0.0034073392768417775	-21.8019930438811
0.0035180834407925452	-20.2274717311321
0.0036324269732982764	-18.743990707145
0.0037504868597921723	-17.3468344887588
0.0038723838879275697	-16.03151611101
0.003998242771156378	-14.793765038067
0.004128192276324037	-13.6295188436801
0.004262365355411504	-12.5349121985727
0.0044008992815590875	-11.5062687902726
0.004543935789511278	-10.5400922724
0.004691621220626263	-9.63305758422243
0.00484410667259849	-8.78200302439525
0.005001548154047467	-7.98392349659634
0.005164106744130956	-7.23596214191384
0.0053319487573458505	-6.53540390376003
0.00550524591368536	-5.87966873565085
0.005684175514326585	-5.26630567673939
0.005868920623028233	-4.69298594061978
0.006059670253424039	-4.15749820619154
0.006256619562403565	-3.65774205731952
0.006459970049778167	-3.1917234738838
0.006669929764436459	-2.75754929884094
0.00688671351720014	-2.35342287260722
0.007110543100598033	-1.97763896724866
0.007341647515783102	-1.62857994385991
0.007580263206824657	-1.30471102700892
0.007826634302615465	-1.00457189008549
0.008081012866641216	-0.726796597803463
0.008343659154867927	-0.470062307584287
0.008614841882011106	-0.233133394515557
0.008894838496459098	-0.0148344367851383
0.009183935464131923	0.185948235529638
0.009482428561565944	0.370269561038923
0.009790623178524326	0.53912853558198
0.010108834630442804	0.693471230887646
0.01043738848103047	0.834192919802701
0.010776620875355601	0.962140990304192
0.011126878883757345	1.07811716591396
0.011488520856935112	1.18287968548212
0.011861916792578921	1.27714566514356
0.01224744871391589	1.36159291379744
0.012645511060560072	1.43686209916286
0.013056511092065577	1.50355846610813
0.013480869304595841	1.56225369372264
0.01391901986113531	1.61348758847592
0.014371411035683774	1.65776968018625
0.014838505671887665	1.69558069696637
0.01532078165657771	1.72737418742529
0.015818732408697293	1.75357776730886
0.01633286738412183	1.77459452925777
0.01686371259688557	1.79080424578858
0.01741181115734919	1.80256463828923
0.017977723827858647	1.81021249408546
0.018562029596463917	1.8140646748273
0.019165326269284577	1.81441937158505
0.01978823108212813	1.81155699757189
0.020431381331987047	1.80574048504078
0.02109543502906046	1.79721780964171
0.021781071569967666	1.78622110148899
0.02248899243284213	1.77296808248721
0.02321992189501729	1.75766337980397
0.023974607774038204	1.74049849041758
0.024753822192757426	1.72165280872638
0.0255583623692977	1.70129428317861
0.026389051432689752	1.67957984501129
0.02724673926501967	1.65665682090641
0.0281323033709475	1.63266184888389
0.029046649775486558	1.60772306227994
0.02999071395096208	1.58195982682416
0.03096546177409766	1.55548328252751
0.03197189051420848	1.5283969902488
0.033011029853512334	1.50079707391443
0.034083942940602865	1.47277307077728
0.035191727478161836	1.44440759357511
0.03633551684602447	1.41577782466824
0.03751648126074566	1.38695445767666
0.038735828972854575	1.35800365559517
0.039994807503021645	1.32898593978045
0.04129470491840296	1.29995702502344
0.042636851150468544	1.27096831427383
0.04402261935566136	1.24206701053492
0.04545342732028072	1.21329627526366
0.04693073891102642	1.184695619716
0.048456065572688015	1.15630098111088
0.05003096787451125	1.12814510051244
0.0516570571068245	1.10025760271962
0.05333599692955765	1.07266527439816
0.05506950507434073	1.04539214137227
0.05685935510192392	1.01845981375006
0.05870737821671594	0.991887291040148
0.060615465140298704	0.965691930899936
0.06258556804583364	0.939888579470431
0.06461970255533982	0.914490229679691
0.06671994980188686	0.889508331544416
0.0688884585588122	0.864952150516418
0.07112744743814216	0.840829979612531
0.07343920716046433	0.817148430942754
0.07582610289857558	0.793912828482938
0.07829057669730194	0.771127247154048
0.0808351499719664	0.748794657913154
0.08346242608806186	0.726916934759882
0.0861750930247669	0.70549500939696
0.08897592612503079	0.684528947913706
0.09186779093504013	0.66401790931088
0.09485364613597425	0.643960399564993
0.09793654657104535	0.624354145339928
0.10111964637092459	0.605196299781483
0.10440620218074848	0.586483448519664
0.10779957649200836	0.568211532350496
0.11130324108273261	0.550376224246519
0.11492078056947928	0.532972598253156
0.11865589607477556	0.515995405737561
0.1225124090137541	0.499439086865207
0.12649426500386204	0.483297694110553
0.13060553790164173	0.467565024059118
0.13485043397071295	0.452234758061222
0.13923329618522273	0.437300185426505
0.14375860867316315	0.422754512734447
0.1484310013041053	0.408590773553962
0.1532552544260411	0.394801891325862
0.15823630375618156	0.381380654139768
0.16337924543071325	0.368319759391214
0.16868934121868007	0.355611875757718
0.1741720239053259	0.343249552050128
0.17983290285040313	0.331225403634468
0.18567776972713723	0.319531920584776
0.1917126044477156	0.308161633768185
0.19794358128136544	0.297107194527027
0.20437707517127945	0.286360926168399
0.21101966825685117	0.275915602882147
0.21787815660789508	0.265763851738352
0.224959557177738	0.255898305814945
0.23227111498230024	0.24631206400698
0.23982031051250566	0.236996872976955
0.24761486738761013	0.227946641020051
0.25566276025727436	0.219153960746885
0.2639722229604662	0.210611862864717
0.27255175694954364	0.202313408572998
0.2814101399881316	0.194251780061609
0.29055643513169616	0.186420391946792
0.3	0.178812456330011
0.3035	0.176107435498451
0.307	0.173461120353619
0.3105	0.170871655629284
0.314	0.168337156634808
0.3175	0.165855855989337
0.321	0.163426044744081
0.3245	0.161046105329247
0.328	0.158714502195505
0.3315	0.156429636381899
0.335	0.154190179247766
0.3385	0.151994710677749
0.342	0.149841903793127
0.3455	0.147730495582136
0.349	0.145659261804513
0.3525	0.143627014300808
0.356	0.141632597480872
0.3595	0.139675025449844
0.363	0.137753165976046
0.3665	0.13586600251811
0.37	0.134012591666237
0.3735	0.132192000633986
0.377	0.130403322381755
0.3805	0.128645685837127
0.384	0.126918253216853
0.3875	0.125220213872893
0.391	0.123550791336663
0.3945	0.121909226552618
0.398	0.12029479558843
0.4015	0.118706794887418
0.405	0.117144545280665
0.4085	0.115607390419814
0.412	0.114094693983153
0.4155	0.112605843816789
0.419	0.111140246177188
0.4225	0.109697325999157
0.426	0.108276529055528
0.4295	0.106877316522477
0.433	0.105499165206076
0.4365	0.104141577330316
0.44	0.102804057858227
0.4435	0.101486136645686
0.447	0.100187348011843
0.4505	0.0989072543733681
0.454	0.0976454214476492
0.4575	0.0964014300669911
0.461	0.0951748775061717
0.4645	0.0939653618492827
0.468	0.0927725084397705
0.4715	0.0915959431542964
0.475	0.0904353054585862
0.4785	0.0892902453749213
0.482	0.088160425019223
0.4855	0.0870455090415733
0.489	0.0859451787106519
0.4925	0.0848591223906966
0.496	0.0837870345127864
0.4995	0.0827286254789371
0.503	0.0816836031882215
0.5065	0.0806516893226268
0.51	0.0796326148271027
0.5135	0.0786261137139016
0.517	0.0776319286879918
0.5205	0.0766498078475125
0.524	0.0756795130985541
0.5275	0.074720801408162
0.531	0.0737734428918353
0.5345	0.0728372143388233
0.538	0.0719118942585385
0.5415	0.0709972709403962
0.545	0.0700931337952111
0.5485	0.069199280272698
0.552	0.0683155141581654
0.5555	0.0674416434807268
0.559	0.0665774744527394
0.5625	0.0657228277611183
0.566	0.0648775238339574
0.5695	0.0640413872151351
0.573	0.0632142443597425
0.5765	0.0623959327059461
0.58	0.0615862925675796
0.5835	0.0607851660612991
0.587	0.0599923891324427
0.5905	0.0592078206827117
0.594	0.0584313058348077
0.5975	0.0576627034967898
0.601	0.0569018723477942
0.6045	0.0561486761012992
0.608	0.0554029787008216
0.6115	0.0546646497536211
0.615	0.0539335600256731
0.6185	0.053209584491333
0.622	0.0524926031986564
0.6255	0.0517824904210321
0.629	0.0510791318712541
0.6325	0.0503824132925685
0.636	0.0496922199350918
0.6395	0.0490084449634676
0.643	0.0483309795523905
0.6465	0.0476597165810686
0.65	0.0469945593084724
0.6535	0.0463354033974694
0.657	0.0456821505564796
0.6605	0.0450347056809853
0.664	0.0443929716397795
0.6675	0.043756855825333
0.671	0.0431262713983777
0.6745	0.0425011272236955
0.678	0.0418813370671533
0.6815	0.0412668157196278
0.685	0.040657480281994
0.6885	0.0400532484860604
0.692	0.0394540442371251
0.6955	0.0388597826681335
0.699	0.0382703878152942
0.7025	0.0376857886026122
0.706	0.0371059093792873
0.7095	0.0365306777474664
0.713	0.0359600230281804
0.7165	0.0353938756302727
0.72	0.0348321670500996
0.7235	0.0342748318877786
0.727	0.0337218028281456
0.7305	0.0331730160854937
0.734	0.0326284085424723
0.7375	0.0320879196782783
0.741	0.0315514871953917
0.7445	0.0310190519082771
0.748	0.0304905560766599
0.7515	0.0299659417316729
0.755	0.029445154578565
0.7585	0.0289281354374191
0.762	0.028414832548994
0.7655	0.0279051923811523
0.769	0.0273991629260991
0.7725	0.0268966925049438
0.776	0.0263977307301936
0.7795	0.0259022281876926
0.783	0.0254101364523243
0.7865	0.0249214078046195
0.79	0.0244359952215302
0.7935	0.0239538525701228
0.797	0.02347493513277
0.8005	0.0229991982382181
0.804	0.0225265981021853
0.8075	0.0220570918810734
0.811	0.0215906373013516
0.8145	0.021127193593976
0.818	0.0206667193515467
0.8215	0.0202091745387437
0.825	0.019754520134873
0.8285	0.0193027174566305
0.832	0.0188537284401383
0.8355	0.0184075158322307
0.839	0.0179640426811321
0.8425	0.0175232729181786
0.846	0.0170851711353942
0.8495	0.0166497016338339
0.853	0.0162168314868024
0.8565	0.0157865260958471
0.86	0.0153587523797612
0.8635	0.0149334777018461
0.867	0.0145106694314962
0.8705	0.014090296402437
0.874	0.0136723268286324
0.8775	0.013256731567466
0.881	0.0128434790786072
0.8845	0.0124325405961163
0.888	0.0120238859450812
0.8915	0.0116174862339157
0.895	0.0112133151800339
0.8985	0.0108113430273242
0.902	0.0104115431461221
0.9055	0.0100138883610195
0.909	0.00961835216550986
0.9125	0.0092249084444546
0.916	0.00883353138861314
0.9195	0.00844419599655989
0.923	0.00805687591909901
0.9265	0.00767154894204664
0.93	0.00728818952778268
0.9335	0.00690677403763254
0.937	0.00652727902091843
0.9405	0.00614968126697574
0.944	0.00577395814988903
0.9475	0.00540008715463013
0.951	0.00502804646604102
0.9545	0.00465781375100831
0.958	0.00428936769102294
0.9615	0.00392268763149614
0.965	0.00355775207435173
0.9685	0.00319454114584154
0.972	0.0028330346535398
0.9755	0.00247321205363699
0.979	0.00211505417135308
0.9825	0.00175854159664396
0.986	0.00140365523265838
0.9895	0.00105037605788537
0.993	0.000698686229813496
0.9965	0.000348566802601297
1	0

==> anc/DeltaI/BoundaryConditions/BoundaryConditionQQCFTF.txt <==
0.0005	0.151345385036023
0.000516250827251552	0.149788229777877
0.0005330298332758236	0.148241491410683
0.0005503541847568015	0.146705167554671
0.0005682416063241046	0.14517924952545
0.0005867103986871396	0.143663726649016
0.0006057794573586473	0.142158589760404
0.000625468291986796	0.140663833820036
0.0006457970463155974	0.13917944545099
0.000666786518794072	0.137705405272139
0.0006884581838552445	0.136241749333888
0.0007108342138867422	0.134788393040524
0.0007339375019154746	0.133345401761266
0.0007577916850296027	0.131912718239528
0.0007824211685617599	0.130490349578401
0.000807851151058269	0.12907828376156
0.0008341076500598998	0.127676618078309
0.0008612175287205427	0.126285019183887
0.0008892085232910348	0.124903799292983
0.0009181092714962553	0.12353284402336
0.0009479493418345232	0.122172136564199
0.0009787592638292738	0.12082167424197
0.0010105705592639653	0.119481440153514
0.0010434157744321712	0.118151422138423
0.0010773285134358546	0.116831612167263
0.0011123434725658892	0.115521998217829
0.001148496475800009	0.114222570040007
0.0011858245114544934	0.11293331255119
0.0012243657700270996	0.111654222349427
0.001264159683269947	0.110385276235986
0.0013052469645323404	0.10912646975614
0.001347669650414796	0.107877781684341
0.0013914711437768964	0.106639215536199
0.0014366962581429724	0.105410747899794
0.0014833912635510377	0.104192355423047
0.0015316039338918962	0.102984064812894
0.0015813835957868456	0.101785820584023
0.001632781179053986	0.100597626209378
0.0016858492688147696	0.0994194639404832
0.001740642159294098	0.098251324159941
0.0017972159093690117	0.097093193110271
0.0018556283999228052	0.0959450590699009
0.0019159393930632438	0.0948069001044527
0.0019782105932654725	0.0936787080588713
0.0020425057105021675	0.0925604659378091
0.0021088905254255256	0.0914521604872256
0.002177432956667776	0.0903537800070113
0.0022482031303290638	0.0892652974090688
0.0023212734517238163	0.0881867117293774
0.0023967186794589712	0.0871180016937462
0.0024746160019198825	0.086059150715026
0.002555045116242136	0.0850101438109192
0.0026380883098500807	0.0839709633795378
0.002723830544645506	0.0829415971599486
0.002812359543932576	0.0819220270951691
0.0029037658821679797	0.0809122260069119
0.002998143077628105	0.0799121925924147
0.003095587688088045	0.0789219061454801
0.003196199409610346	0.0779413462986381
0.0033000811785445267	0.0769705015021507
0.0034073392768417775	0.0760093349675878
0.0035180834407925452	0.0750578495664921
0.0036324269732982764	0.0741160148969403
0.0037504868597921723	0.0731838211905859
0.0038723838879275697	0.07226124422123
0.003998242771156378	0.0713482650881483
0.004128192276324037	0.0704448731603839
0.004262365355411504	0.0695510303283317
0.0044008992815590875	0.0686667314174795
0.004543935789511278	0.0677919663865271
0.004691621220626263	0.0669266768125124
0.00484410667259849	0.0660708813715455
0.005001548154047467	0.0652245422556078
0.005164106744130956	0.0643876389400936
0.0053319487573458505	0.0635601524097999
0.00550524591368536	0.0627420633455815
0.005684175514326585	0.0619333458701081
0.005868920623028233	0.0611339776611263
0.006059670253424039	0.060343939417071
0.006256619562403565	0.0595632044440546
0.006459970049778167	0.058791750406709
0.006669929764436459	0.0580295560530577
0.00688671351720014	0.0572765962260622
0.007110543100598033	0.0565328463547772
0.007341647515783102	0.055798283245751
0.007580263206824657	0.0550728834776518
0.007826634302615465	0.054356618681348
0.008081012866641216	0.0536494654312861
0.008343659154867927	0.0529513979167343
0.008614841882011106	0.0522623895466971
0.008894838496459098	0.0515824137729987
0.009183935464131923	0.0509114430811025
0.009482428561565944	0.0502494576617935
0.009790623178524326	0.049596422688906
0.010108834630442804	0.0489523117974542
0.01043738848103047	0.0483170937392147
0.010776620875355601	0.0476907440035351
0.011126878883757345	0.0470732362212107
0.011488520856935112	0.0464645345038768
0.011861916792578921	0.0458645979917985
0.01224744871391589	0.0452734390718146
0.012645511060560072	0.0446909830836805
0.013056511092065577	0.0441172169465457
0.013480869304595841	0.0435521091285241
0.01391901986113531	0.0429956207160927
0.014371411035683774	0.0424477275594285
0.014838505671887665	0.0419083969049657
0.01532078165657771	0.0413775890286011
0.015818732408697293	0.0408552753018729
0.01633286738412183	0.0403414342200445
0.01686371259688557	0.0398359743003921
0.01741181115734919	0.0393389448644423
0.017977723827858647	0.0388502618611834
0.018562029596463917	0.0383698867302233
0.019165326269284577	0.0378977965625772
0.01978823108212813	0.0374339520327355
0.020431381331987047	0.0369783125392233
0.02109543502906046	0.0365308428254914
0.021781071569967666	0.0360915030419567
0.02248899243284213	0.0356602503821641
0.02321992189501729	0.0352370590450132
0.023974607774038204	0.0348218755122662
0.024753822192757426	0.0344146587425838
0.0255583623692977	0.0340153636788387
0.026389051432689752	0.033623972969538
0.02724673926501967	0.0332404203865682
0.0281323033709475	0.0328646967764827
0.029046649775486558	0.0324966785291969
0.02999071395096208	0.0321363989493454
0.03096546177409766	0.0317837915642474
0.03197189051420848	0.0314388085755403
0.033011029853512334	0.0311014020025825
0.034083942940602865	0.030771525483856
0.035191727478161836	0.0304491396274023
0.03633551684602447	0.0301341862183473
0.03751648126074566	0.0298266212316306
0.038735828972854575	0.0295263975064965
0.039994807503021645	0.0292334583125503
0.04129470491840296	0.028947747719598
0.042636851150468544	0.0286692510703309
0.04402261935566136	0.0283978809324896
0.04545342732028072	0.0281335932536102
0.04693073891102642	0.0278763394129421
0.048456065572688015	0.0276260600206469
0.05003096787451125	0.0273827068303051
0.0516570571068245	0.0271462228253759
0.05333599692955765	0.0269165540705911
0.05506950507434073	0.0266936452790083
0.05685935510192392	0.0264774399665211
0.05870737821671594	0.0262678786810315
0.060615465140298704	0.0260649383010245
0.06258556804583364	0.0258684657232404
0.06461970255533982	0.0256784858421769
0.06671994980188686	0.0254949404495897
0.0688884585588122	0.0253177448404536
0.07112744743814216	0.0251468417749796
0.07343920716046433	0.0249821736623857
0.07582610289857558	0.0248236850370258
0.07829057669730194	0.0246713102564957
0.0808351499719664	0.024524997987697
0.08346242608806186	0.0243846764572449
0.0861750930247669	0.0242502917345468
0.08897592612503079	0.0241217850414759
0.09186779093504013	0.0239990988879501
0.09485364613597425	0.0238821534010543
0.09793654657104535	0.0237709129308931
0.10111964637092459	0.0236653105092231
0.10440620218074848	0.0235652909442933
0.10779957649200836	0.023470793721976
0.11130324108273261	0.0233817636349502
0.11492078056947928	0.0232981424181433
0.11865589607477556	0.0232198812510199
0.1225124090137541	0.0231469284473272
0.12649426500386204	0.0230792283926852
0.13060553790164173	0.0230167344227966
0.13485043397071295	0.022959407170201
0.13923329618522273	0.0229071883704058
0.14375860867316315	0.0228600453189133
0.1484310013041053	0.0228179460946876
0.1532552544260411	0.0227808495427073
0.15823630375618156	0.0227487255040224
0.16337924543071325	0.0227215497153579
0.16868934121868007	0.0226993017784446
0.1741720239053259	0.02268196571839
0.17983290285040313	0.0226695302186891
0.18567776972713723	0.0226619913979235
0.1917126044477156	0.0226593604766631
0.19794358128136544	0.0226616442077296
0.20437707517127945	0.0226688616897978
0.21101966825685117	0.0226810410087098
0.21787815660789508	0.0226982272307202
0.224959557177738	0.0227204689645404
0.23227111498230024	0.0227478016069743
0.23982031051250566	0.0227803828282017
0.24761486738761013	0.0228182289355855
0.25566276025727436	0.022861466288623
0.2639722229604662	0.0229102187423143
0.27255175694954364	0.0229646359816382
0.2814101399881316	0.0230248732967549
0.29055643513169616	0.0230911186192747
0.3	0.0231635799253567
0.3035	0.0231914387006138
0.307	0.0232198228998254
0.3105	0.0232487240029744
0.314	0.0232781310674841
0.3175	0.0233080413712341
0.321	0.0233384392946259
0.3245	0.0233693210592506
0.328	0.0234006761682793
0.3315	0.023432505170448
0.335	0.0234647981980474
0.3385	0.0234975504317705
0.342	0.023530756556783
0.3455	0.0235644107641149
0.349	0.0235985090216893
0.3525	0.0236330469723559
0.356	0.0236680206902808
0.3595	0.0237034264164466
0.363	0.0237392608886655
0.3665	0.0237755206602056
0.37	0.0238122032042923
0.3735	0.0238493051739737
0.377	0.0238868242620762
0.3805	0.0239247584297215
0.384	0.0239631054704653
0.3875	0.0240018632287801
0.391	0.0240410297136785
0.3945	0.0240806040897366
0.398	0.0241205844528966
0.4015	0.0241609694789387
0.405	0.0242017577869607
0.4085	0.0242429487173419
0.412	0.024284541368286
0.4155	0.0243265346234242
0.419	0.0243689279072439
0.4225	0.0244117205856038
0.426	0.0244549119828727
0.4295	0.0244985021335929
0.433	0.0245424890509227
0.4365	0.0245868754211952
0.44	0.0246316596387323
0.4435	0.02467684171268
0.447	0.0247224214982833
0.4505	0.0247683982990429
0.454	0.0248147738628806
0.4575	0.0248615476830758
0.461	0.0249087200416737
0.4645	0.0249562917958179
0.468	0.0250042618551589
0.4715	0.0250526315328609
0.475	0.0251014014324028
0.4785	0.0251505718645331
0.482	0.0252001434060872
0.4855	0.0252501169568757
0.489	0.0253004925211729
0.4925	0.025351271074686
0.496	0.0254024533829668
0.4995	0.0254540419772733
0.503	0.025506036279082
0.5065	0.0255584342609002
0.51	0.0256112390489277
0.5135	0.0256644492053041
0.517	0.0257180702423496
0.5205	0.0257721007641375
0.524	0.0258265416346947
0.5275	0.0258813938430088
0.531	0.0259366582890201
0.5345	0.0259923360405747
0.538	0.0260484282759119
0.5415	0.0261049360400288
0.545	0.026161859615743
0.5485	0.0262192013734372
0.552	0.0262769606019014
0.5555	0.0263351393486211
0.559	0.0263937385246373
0.5625	0.0264527594516505
0.566	0.0265122030565817
0.5695	0.026572070572058
0.573	0.026632362860548
0.5765	0.0266930814431578
0.58	0.0267542271837276
0.5835	0.0268158012782575
0.587	0.0268778048458802
0.5905	0.0269402391717146
0.594	0.0270031052372297
0.5975	0.0270661519162502
0.601	0.0271301375675906
0.6045	0.027194306193788
0.608	0.0272589112876364
0.6115	0.0273239540885124
0.615	0.027389435679349
0.6185	0.0274553566858
0.622	0.0275217196354486
0.6255	0.0275885250018576
0.629	0.0276557737579974
0.6325	0.0277234676264004
0.636	0.0277916074555509
0.6395	0.0278601944895124
0.643	0.0279292300517653
0.6465	0.0279987150703671
0.65	0.0280686508375408
0.6535	0.0281390385956274
0.657	0.0282098794526296
0.6605	0.0282811747664735
0.664	0.0283529255714966
0.6675	0.0284251331033236
0.671	0.0284977985582213
0.6745	0.0285709230985035
0.678	0.0286445079306826
0.6815	0.0287185542469821
0.685	0.0287930628612618
0.6885	0.0288680356419369
0.692	0.0289434734263594
0.6955	0.0290193774144934
0.699	0.0290957487350354
0.7025	0.0291725885785062
0.706	0.0292498980862371
0.7095	0.0293276784553048
0.713	0.0294059309336166
0.7165	0.0294846583394786
0.72	0.0295643744883317
0.7235	0.0296435331890739
0.727	0.0297236850956595
0.7305	0.029804315080656
0.734	0.0298854021240479
0.7375	0.0299670122791353
0.741	0.0300490820536301
0.7445	0.0301316341034972
0.748	0.0302152971727979
0.7515	0.0302981896368264
0.755	0.0303821944434227
0.7585	0.0304666868817495
0.762	0.0305516671829225
0.7655	0.030637136476723
0.769	0.0307230958196286
0.7725	0.0308095463749865
0.776	0.030896489205585
0.7795	0.0309839296894391
0.783	0.0310718603615684
0.7865	0.0311602822156094
0.79	0.0312492050173367
0.7935	0.0313386255096697
0.797	0.0314285448119749
0.8005	0.031518963885007
0.804	0.0316098838414163
0.8075	0.0317013057398521
0.811	0.0317932306319875
0.8145	0.0318856581325186
0.818	0.0319785921423447
0.8215	0.032072032292847
0.825	0.0321659789999794
0.8285	0.0322604365617142
0.832	0.0323554012851769
0.8355	0.0324508762718852
0.839	0.0325468623440255
0.8425	0.0326433624443194
0.846	0.0327403742339709
0.8495	0.0328378987267192
0.853	0.0329359401594663
0.8565	0.0330344978100013
0.86	0.0331335727948752
0.8635	0.0332331660665517
0.867	0.0333332786013079
0.8705	0.0334339123368162
0.874	0.0335350648020956
0.8775	0.033636740947622
0.881	0.0337389418409399
0.8845	0.0338416653061879
0.888	0.0339449138665032
0.8915	0.0340486884288619
0.895	0.0341529900172666
0.8985	0.0342578195438116
0.902	0.0343631779765915
0.9055	0.0344690652890298
0.909	0.0345754843088016
0.9125	0.0346824350151037
0.916	0.034789918189666
0.9195	0.0348978671752391
0.923	0.035006486374508
0.9265	0.0351155730811875
0.93	0.0352251960726216
0.9335	0.0353353562539786
0.937	0.035446054549734
0.9405	0.0355572919080397
0.944	0.0356690690737362
0.9475	0.0357813870370505
0.951	0.0358942466761927
0.9545	0.0360076485946566
0.958	0.0361215943168607
0.9615	0.036236084254822
0.965	0.0363511193835309
0.9685	0.0364667005833985
0.972	0.0365828285440682
0.9755	0.0366995044395997
0.979	0.0368167289504886
0.9825	0.0369345028898172
0.986	0.0370528276595706
0.9895	0.0371717167347527
0.993	0.0372911443130377
0.9965	0.0374111247448735
1	0.037531645385328672846

==> anc/IPerp/BeamFunctionPerp_gg.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(24*CA^2*(1 + x + x^2)^2*HPL[{-3}, x])/(x*(1 + x)) - 
 (8*CA^2*(1 + x + x^2)^2*HPL[{-2}, x]*HPL[{0}, x])/(x*(1 + x)) + 
 (8*CA^2*(1 + x + x^2)^2*HPL[{-1}, x]^2*HPL[{0}, x])/(x*(1 + x)) + 
 (4*CA^2*(1 + x - x^2)^2*HPL[{0}, x]^3)/(3*(-1 + x^2)) + 
 HPL[{-1}, x]*((4*CA^2*Pi^2*(1 + x + x^2)^2)/(3*x*(1 + x)) - 
   (16*CA^2*(1 + x + x^2)^2*HPL[{-2}, x])/(x*(1 + x)) - 
   (4*CA^2*(1 + x + x^2)^2*HPL[{0}, x]^2)/(x*(1 + x))) - 
 (2*CA*(CA - 2*nF*TF)*x*HPL[{1}, x])/3 + 
 HPL[{0}, x]^2*((CA*(4*nF*TF*(1 + x) + CA*(25 + 11*x*(-1 + 4*x))))/3 + 
   (4*CA^2*(1 + (-1 + x)*x)^2*HPL[{1}, x])/((-1 + x)*x)) + 
 (8*CA^2*(-1 + x)*(11 + x*(-1 + 11*x))*HPL[{2}, x])/(3*x) + 
 HPL[{0}, x]*((CA*(4*nF*TF*(13 + 10*x) - CA*(701 + x*(149 + 536*x))))/9 - 
   (8*CA^2*(-1 + x)*(11 + x*(-1 + 11*x))*HPL[{1}, x])/(3*x) - 
   (4*CA^2*(1 + (-1 + x)*x)^2*HPL[{1}, x]^2)/((-1 + x)*x) - 
   (8*CA^2*(3 + x*(-1 + x*(3 + x - 3*x^2 + x^3)))*HPL[{2}, x])/
    (x*(-1 + x^2))) + (8*CA^2*(5 + x*(-1 + x*(5 + x - 5*x^2 + x^3)))*
   HPL[{3}, x])/(x*(-1 + x^2)) + (16*CA^2*(1 + x + x^2)^2*HPL[{-2, -1}, x])/
  (x*(1 + x)) + 
 ((4*CA*(CA*x*(-((1 + x)*(25 + 109*x)) + 6*Pi^2*(3 + 2*x*(2 + x + x^2))) + 
      4*nF*TF*(-23 + x*(6 + x*(10 + x*(4 + 23*x)))) - 
      2*(CA*(-67 + 3*Pi^2) + 20*nF*TF)*x*(1 + x)*D0[1 - x]))/(9*x*(1 + x)) - 
   (32*CA^2*(1 + x + x^2)^2*HPL[{-2}, x])/(x*(1 + x)) + 
   (32*CA^2*(1 + x + x^2)^2*HPL[{-1}, x]*HPL[{0}, x])/(x*(1 + x)) - 
   (16*CA^2*(1 + x - x^2)^2*HPL[{0}, x]^2)/(-1 + x^2) + 
   HPL[{0}, x]*((-8*CA*(4*nF*TF*(1 + x) + CA*(25 + 11*x*(-1 + 4*x))))/3 - 
     (32*CA^2*(1 + (-1 + x)*x)^2*HPL[{1}, x])/((-1 + x)*x)))*Log[pt/\[Mu]] + 
 CF*nF*TF*((8*(-1 + x)*(1 + (-23 + x)*x))/(3*x) + 24*(1 + x)*HPL[{0}, x] + 
   2*(3 + x)*HPL[{0}, x]^2 + (4*(1 + x)*HPL[{0}, x]^3)/3 + 
   ((16*(-1 + x)*(-2 + x*(19 + 4*x)))/(3*x) - 48*(1 + x)*HPL[{0}, x] - 
     16*(1 + x)*HPL[{0}, x]^2)*Log[pt/\[Mu]] + 
   ((-16*(-1 + x)*(4 + x*(7 + 4*x)))/(3*x) + 32*(1 + x)*HPL[{0}, x])*
    Log[pt/\[Mu]]^2) + Log[pt/\[Mu]]^2*
  ((8*CA*(4*nF*TF*(1 + x*(-2 + x - x^2)) + 
      CA*(-55 + x*(58 + x*(-47 + 55*x))) + (-11*CA + 4*nF*TF)*x*D0[1 - x] + 
      24*CA*x*D1[1 - x]))/(3*x) + (32*CA^2*(1 + (-3 + x)*(-1 + x)*x^2)*
     HPL[{0}, x])/((-1 + x)*x) + (64*CA^2*(-1 + x*(2 + (-1 + x)*x))*
     HPL[{1}, x])/x - (64*CA^2*(-1 + x*(2 + (-1 + x)*x) - x*D0[1 - x])*
     Log[x/\[Nu]])/x) - 
 (4*CA*((-1 + x^2)*(CA*(790 + x*(-926 + 760*x - 835*x^2) + 
        3*Pi^2*(-1 + x)*(11 + x*(-1 + 11*x))) + 
      nF*TF*(-121 + x*(166 + x*(-110 + 139*x)))) + 
    27*CA*(12 + (-1 + x)*x*(21 + 2*x*(8 + x + 7*x^2)))*Zeta[3] - 
    x*(-1 + x^2)*D0[1 - x]*(56*nF*TF + CA*(-202 + 189*Zeta[3]))))/
  (27*x*(-1 + x^2)) + delta[1 - x]*
  ((-8*CA*(CA*(-67 + 3*Pi^2) + 20*nF*TF)*Log[pt/\[Mu]]*Log[x/\[Nu]])/9 + 
   Log[pt/\[Mu]]^2*((-16*CA^2*Pi^2)/3 + 
     (8*CA*(-11*CA + 4*nF*TF)*Log[x/\[Nu]])/3 + 32*CA^2*Log[x/\[Nu]]^2) + 
   (4*CA*Log[x/\[Nu]]*(56*nF*TF + CA*(-202 + 189*Zeta[3])))/27)


==> anc/IPerp/BeamFunctionPerp_gq.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
CF*nF*TF*((8*(56 + x*(-56 + 13*x)))/(27*x) - 
   (16*(5 + (-5 + x)*x)*HPL[{1}, x])/(9*x) + 
   (4*(2 + (-2 + x)*x)*HPL[{1}, x]^2)/(3*x) + 
   (32*(2 - 2*x + x^2)*(-5 + 3*HPL[{1}, x])*Log[pt/\[Mu]])/(9*x) + 
   (32*(2 + (-2 + x)*x)*Log[pt/\[Mu]]^2)/(3*x)) + 
 CF^2*(10 - x + 5*(-3 + x)*HPL[{0}, x] + ((-4 - 3*x)*HPL[{0}, x]^2)/2 - 
   ((-2 + x)*HPL[{0}, x]^3)/3 - (2*(16 + x*(-16 + 5*x))*HPL[{1}, x])/x + 
   ((6 + (-6 + x)*x)*HPL[{1}, x]^2)/x - (2*(2 + (-2 + x)*x)*HPL[{1}, x]^3)/
    (3*x) + (-12*(1 + 2*x) + 4*(4 + 5*x)*HPL[{0}, x] + 
     4*(-2 + x)*HPL[{0}, x]^2 + (24*(2 + (-2 + x)*x)*HPL[{1}, x])/x - 
     (8*(2 + (-2 + x)*x)*HPL[{1}, x]^2)/x)*Log[pt/\[Mu]] + 
   (-4*(-4 + x) - 8*(-2 + x)*HPL[{0}, x] - (16*(2 + (-2 + x)*x)*HPL[{1}, x])/
      x)*Log[pt/\[Mu]]^2) + CA*CF*((12*(2 + x*(2 + x))*HPL[{-3}, x])/x + 
   (4*(2 + x*(2 + x))*HPL[{-1}, x]^2*HPL[{0}, x])/x - 
   (2*(2 + x)*HPL[{0}, x]^3)/3 + HPL[{-2}, x]*
    (-4*x - (8*(2 + x*(2 + x))*HPL[{-1}, x])/x - 
     (4*(2 + x*(2 + x))*HPL[{0}, x])/x) + 
   HPL[{-1}, x]*((2*Pi^2*(2 + x*(2 + x)))/(3*x) + 4*x*HPL[{0}, x] - 
     (2*(2 + x*(2 + x))*HPL[{0}, x]^2)/x) + 
   (2*(152 + x*(-152 + 43*x))*HPL[{1}, x])/(9*x) + 
   ((-22 + (22 - 5*x)*x)*HPL[{1}, x]^2)/(3*x) + 
   (2*(2 + (-2 + x)*x)*HPL[{1}, x]^3)/(3*x) + 
   HPL[{0}, x]^2*((36 + x*(9 + 8*x))/3 - (2*(2 + (-2 + x)*x)*HPL[{1}, x])/
      x) + (8*(-1 + x)*(11 + x*(-1 + 2*x))*HPL[{2}, x])/(3*x) + 
   HPL[{0}, x]*((-2*(249 - 6*x + 88*x^2))/9 + 
     (4*(22 + x*(-24 + (9 - 4*x)*x))*HPL[{1}, x])/(3*x) + 
     (2*(2 + (-2 + x)*x)*HPL[{1}, x]^2)/x + 
     (4*(6 + x*(-2 + 3*x))*HPL[{2}, x])/x) - 
   (4*(10 + x*(-2 + 5*x))*HPL[{3}, x])/x + 
   (8*(2 + x*(2 + x))*HPL[{-2, -1}, x])/x + 
   Log[pt/\[Mu]]*((8*(9 + x*(19 + 6*Pi^2 + 4*x + 44*x^2)))/(9*x) - 
     (16*(2 + x*(2 + x))*HPL[{-2}, x])/x + 
     (16*(2 + x*(2 + x))*HPL[{-1}, x]*HPL[{0}, x])/x + 
     8*(2 + x)*HPL[{0}, x]^2 - (8*(22 + x*(-22 + 17*x))*HPL[{1}, x])/(3*x) + 
     (8*(2 + (-2 + x)*x)*HPL[{1}, x]^2)/x + 
     HPL[{0}, x]*((-8*(36 + x*(15 + 8*x)))/3 + 
       (16*(2 + (-2 + x)*x)*HPL[{1}, x])/x) + 16*x*Log[x/\[Nu]]) + 
   Log[pt/\[Mu]]^2*((8*(-53 + 2*x*(23 + 2*(-2 + x)*x)))/(3*x) - 
     (32*(1 + x + x^2)*HPL[{0}, x])/x - (16*(2 + (-2 + x)*x)*HPL[{1}, x])/x + 
     (32*(2 + (-2 + x)*x)*Log[x/\[Nu]])/x) + 
   (4*(-790 + 791*x - 268*x^2 + 152*x^3 - 3*Pi^2*(-1 + x)*
       (11 + x*(-1 + 2*x)) + 54*(6 + x*(-7 + 3*x))*Zeta[3]))/(27*x))


==> anc/IPerp/BeamFunctionPerp_qg.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-12*CA*TF*(1 + 2*x*(1 + x))*HPL[{-3}, x] - 4*CA*TF*(1 + 2*x*(1 + x))*
  HPL[{-1}, x]^2*HPL[{0}, x] + (TF*(CA*(2 + 4*x) + CF*(-1 + 2*x - 4*x^2))*
   HPL[{0}, x]^3)/3 + HPL[{-2}, x]*(-8*CA*TF*x*(1 + x) + 
   8*CA*TF*(1 + 2*x*(1 + x))*HPL[{-1}, x] + 4*CA*TF*(1 + 2*x*(1 + x))*
    HPL[{0}, x]) + HPL[{-1}, x]*((-2*CA*Pi^2*TF*(1 + 2*x*(1 + x)))/3 + 
   8*CA*TF*x*(1 + x)*HPL[{0}, x] + 2*CA*TF*(1 + 2*x*(1 + x))*HPL[{0}, x]^2) + 
 2*(CA - CF)*TF*x*(-3 + 4*x)*HPL[{1}, x] + 4*(CA - CF)*TF*(-1 + x)*x*
  HPL[{1}, x]^2 - (2*(CA - CF)*TF*(1 + 2*(-1 + x)*x)*HPL[{1}, x]^3)/3 + 
 HPL[{0}, x]^2*((TF*(CA*(-6 + 8*(3 - 11*x)*x) + 3*CF*(1 + 4*(3 - 2*x)*x)))/
    6 - 2*CF*TF*(1 + 2*(-1 + x)*x)*HPL[{1}, x]) - 
 (8*CA*TF*(-1 + x)*(2 + x*(-1 + 11*x))*HPL[{2}, x])/(3*x) + 
 HPL[{0}, x]*((TF*(9*CF*(8 + (15 - 8*x)*x) + 4*CA*(21 - 30*x + 68*x^2)))/9 + 
   (8*TF*(-1 + x)*(-3*CF*x^2 + CA*(2 + x*(-1 + 11*x)))*HPL[{1}, x])/(3*x) + 
   2*CA*TF*(1 + 2*(-1 + x)*x)*HPL[{1}, x]^2 + 
   4*TF*(CF - 4*CA*x + 2*CF*(-1 + x)*x)*HPL[{2}, x]) - 
 4*TF*(CF - 8*CA*x + 2*CF*(-1 + x)*x)*HPL[{3}, x] - 
 8*CA*TF*(1 + 2*x*(1 + x))*HPL[{-2, -1}, x] - 
 4*(CA - CF)*TF*(1 + 2*(-1 + x)*x)*HPL[{2, 1}, x] + 
 Log[pt/\[Mu]]*
  ((4*TF*(3*CF*x*(30 - 99*x + 84*x^2 + Pi^2*(-2 - 4*(-1 + x)*x)) - 
      2*CA*(-26 + x*(36 + x*(-135 + 6*Pi^2 + 116*x)))))/(9*x) + 
   16*CA*TF*(1 + 2*x*(1 + x))*HPL[{-2}, x] - 16*CA*TF*(1 + 2*x*(1 + x))*
    HPL[{-1}, x]*HPL[{0}, x] + 4*TF*(CF - 2*(CA + 2*CA*x + CF*(1 - 2*x)*x))*
    HPL[{0}, x]^2 + 32*CF*TF*(-1 + x)*x*HPL[{1}, x] - 
   8*(CA - CF)*TF*(1 + 2*(-1 + x)*x)*HPL[{1}, x]^2 + 
   HPL[{0}, x]*((4*TF*(3*(CF + 8*CF*(-1 + x)*x) + CA*(6 + 88*x^2)))/3 + 
     16*CF*TF*(1 + 2*(-1 + x)*x)*HPL[{1}, x]) - 
   32*CF*TF*(-1 + x)*x*Log[x/\[Nu]]) + 
 Log[pt/\[Mu]]^2*((-4*TF*(3*CF*x*(7 + 4*x*(-4 + 3*x)) + 
      2*CA*(-1 + x)*(4 + x*(7 + 31*x))))/(3*x) + 
   8*TF*(CA*(2 + 8*x) + CF*(-1 + 2*x - 4*x^2))*HPL[{0}, x] - 
   16*(CA + CF)*TF*(1 + 2*(-1 + x)*x)*HPL[{1}, x] + 
   32*CF*TF*(1 + 2*(-1 + x)*x)*Log[x/\[Nu]]) + 
 (TF*(9*CF*x*(-39 + 4*Pi^2*(-1 + x)*x + 84*Zeta[3] + 
      3*x*(75 - 72*x + 56*(-1 + x)*Zeta[3])) + 
    2*CA*(172 + 6*Pi^2*(-2 + x*(3 + x*(-9 + 11*x))) + 
      x*(-315 + x*(387 - 298*x + 108*Zeta[3])))))/(27*x)


==> anc/IPerp/BeamFunctionPerp_qq.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(2*CF*TF*(-1 + x)*(-172 + (143 - 136*x)*x + 6*Pi^2*(2 + x*(-1 + 2*x))))/
  (27*x) - (CF*TF*(3 + x*(3 + 8*x))*HPL[{0}, x]^2)/3 + 
 (2*CF*TF*(1 + x)*HPL[{0}, x]^3)/3 + 
 HPL[{0}, x]*((4*CF*TF*(21 - 30*x + 32*x^2))/9 + 
   (8*CF*TF*(-1 + x)*(2 + x*(-1 + 2*x))*HPL[{1}, x])/(3*x)) - 
 (8*CF*TF*(-1 + x)*(2 + x*(-1 + 2*x))*HPL[{2}, x])/(3*x) + 
 ((-16*CF*TF*(-1 + x)*(13 + x*(-5 + 22*x)))/(9*x) + 
   (8*CF*TF*(3 + x*(9 + 8*x))*HPL[{0}, x])/3 - 8*CF*TF*(1 + x)*HPL[{0}, x]^2)*
  Log[pt/\[Mu]] + ((-8*CF*TF*(-1 + x)*(4 + x*(7 + 4*x)))/(3*x) + 
   16*CF*TF*(1 + x)*HPL[{0}, x])*Log[pt/\[Mu]]^2 + 
 CF*nF*TF*((-4*(37 + 19*x - 56*D0[1 - x]))/27 - (20*(1 + x^2)*HPL[{0}, x])/
    (9*(-1 + x)) - (2*(1 + x^2)*HPL[{0}, x]^2)/(3*(-1 + x)) + 
   ((32*(1 + 4*x - 5*D0[1 - x]))/9 + (16*(1 + x^2)*HPL[{0}, x])/(3*(-1 + x)))*
    Log[pt/\[Mu]] - (16*(1 + x - 2*D0[1 - x])*Log[pt/\[Mu]]^2)/3 + 
   (32*delta[1 - x]*(7 - 15*Log[pt/\[Mu]] + 9*Log[pt/\[Mu]]^2)*Log[x/\[Nu]])/
    27) + CF^2*((-2*(-33 + 2*Pi^2)*(-1 + x))/3 + ((1 + x)*HPL[{0}, x]^3)/3 + 
   2*x*HPL[{1}, x] + HPL[{0}, x]^2*(-3/(-1 + x) + 2*x + 
     (2*(1 + x^2)*HPL[{1}, x])/(-1 + x)) + 8*(-1 + x)*HPL[{2}, x] + 
   HPL[{0}, x]*((-2*(5 + x*(-13 + 16*x)))/(-1 + x) - 
     12*(-1 + x)*HPL[{1}, x] - (4*(1 + x^2)*HPL[{1}, x]^2)/(-1 + x) - 
     (12*(1 + x^2)*HPL[{2}, x])/(-1 + x)) + (20*(1 + x^2)*HPL[{3}, x])/
    (-1 + x) + (4*(1 + x^2)*HPL[{2, 1}, x])/(-1 + x) + 
   Log[pt/\[Mu]]*(56*(-1 + x) - 4*(1 + x)*HPL[{0}, x]^2 + 
     16*(-1 + x)*HPL[{1}, x] - (8*HPL[{0}, x]*(-4 + x^2 + 2*HPL[{1}, x] + 
        2*x^2*HPL[{1}, x]))/(-1 + x) - 16*(-1 + x)*Log[x/\[Nu]]) + 
   Log[pt/\[Mu]]^2*(16*(-1 + x + 4*D1[1 - x]) + (8*(1 + 3*x^2)*HPL[{0}, x])/
      (-1 + x) + 32*(1 + x)*HPL[{1}, x] - 32*(1 + x - 2*D0[1 - x])*
      Log[x/\[Nu]]) - (16*delta[1 - x]*Log[pt/\[Mu]]^2*
     (Pi^2 - 6*Log[x/\[Nu]]^2))/3 - (24*(1 + x^2)*Zeta[3])/(-1 + x)) + 
 CA*CF*(((11 - (-12 + x)*x)*HPL[{0}, x]^2)/(6*(-1 + x)) + 
   ((1 + x^2)*HPL[{0}, x]^3)/(3*(-1 + x)) - 2*x*HPL[{1}, x] - 
   4*(-1 + x)*HPL[{2}, x] + HPL[{0}, x]*
    ((2*(29 + x*(-36 + 83*x)))/(9*(-1 + x)) + 4*(-1 + x)*HPL[{1}, x] + 
     (2*(1 + x^2)*HPL[{1}, x]^2)/(-1 + x) + (4*(1 + x^2)*HPL[{2}, x])/
      (-1 + x)) - (8*(1 + x^2)*HPL[{3}, x])/(-1 + x) - 
   (4*(1 + x^2)*HPL[{2, 1}, x])/(-1 + x) + 
   ((4*(20 - 154*x + 3*Pi^2*(1 + x) + (134 - 6*Pi^2)*D0[1 - x]))/9 - 
     (4*(17 + 5*x^2)*HPL[{0}, x])/(3*(-1 + x)) - (4*(1 + x^2)*HPL[{0}, x]^2)/
      (-1 + x))*Log[pt/\[Mu]] + (44*(1 + x - 2*D0[1 - x])*Log[pt/\[Mu]]^2)/
    3 - (4*delta[1 - x]*Log[x/\[Nu]]*(202 - 402*Log[pt/\[Mu]] + 
      18*Pi^2*Log[pt/\[Mu]] + 198*Log[pt/\[Mu]]^2 - 189*Zeta[3]))/27 + 
   (27*Pi^2*(-1 + x) + 8*(100 + x) - (54*(-13 + x^2)*Zeta[3])/(-1 + x) + 
     D0[1 - x]*(-808 + 756*Zeta[3]))/27)


==> anc/IPerp/BeamFunctionPerp_qqb.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(2*CF*TF*(-1 + x)*(-172 + (143 - 136*x)*x + 6*Pi^2*(2 + x*(-1 + 2*x))))/
  (27*x) - (CF*TF*(3 + x*(3 + 8*x))*HPL[{0}, x]^2)/3 + 
 (2*CF*TF*(1 + x)*HPL[{0}, x]^3)/3 + 
 HPL[{0}, x]*((4*CF*TF*(21 - 30*x + 32*x^2))/9 + 
   (8*CF*TF*(-1 + x)*(2 + x*(-1 + 2*x))*HPL[{1}, x])/(3*x)) - 
 (8*CF*TF*(-1 + x)*(2 + x*(-1 + 2*x))*HPL[{2}, x])/(3*x) + 
 ((-16*CF*TF*(-1 + x)*(13 + x*(-5 + 22*x)))/(9*x) + 
   (8*CF*TF*(3 + x*(9 + 8*x))*HPL[{0}, x])/3 - 8*CF*TF*(1 + x)*HPL[{0}, x]^2)*
  Log[pt/\[Mu]] + ((-8*CF*TF*(-1 + x)*(4 + x*(7 + 4*x)))/(3*x) + 
   16*CF*TF*(1 + x)*HPL[{0}, x])*Log[pt/\[Mu]]^2 + 
 CA*CF*((12*(1 + x^2)*HPL[{-3}, x])/(1 + x) + 
   (4*(1 + x^2)*HPL[{-1}, x]^2*HPL[{0}, x])/(1 + x) + 
   ((1 + x^2)*HPL[{0}, x]^3)/(3*(1 + x)) + 
   HPL[{-2}, x]*(-4*(1 + x) - (8*(1 + x^2)*HPL[{-1}, x])/(1 + x) - 
     (4*(1 + x^2)*HPL[{0}, x])/(1 + x)) + 
   HPL[{-1}, x]*((2*Pi^2*(1 + x^2))/(3*(1 + x)) + 4*(1 + x)*HPL[{0}, x] - 
     (2*(1 + x^2)*HPL[{0}, x]^2)/(1 + x)) + 4*(-1 + x)*HPL[{2}, x] + 
   HPL[{0}, x]*(-3 - 11*x - 4*(-1 + x)*HPL[{1}, x] + 
     (4*(1 + x^2)*HPL[{2}, x])/(1 + x)) - (8*(1 + x^2)*HPL[{3}, x])/(1 + x) + 
   (8*(1 + x^2)*HPL[{-2, -1}, x])/(1 + x) + 
   ((4*(-12 + Pi^2 + (12 + Pi^2)*x^2))/(3*(1 + x)) - 
     (16*(1 + x^2)*HPL[{-2}, x])/(1 + x) - 8*(1 + x)*HPL[{0}, x] + 
     (16*(1 + x^2)*HPL[{-1}, x]*HPL[{0}, x])/(1 + x) - 
     (4*(1 + x^2)*HPL[{0}, x]^2)/(1 + x))*Log[pt/\[Mu]] + 
   (-(Pi^2*(-3 + x)*(1 + x)) + 45*(-1 + x^2) - 6*(1 + x^2)*Zeta[3])/
    (3*(1 + x))) + CF^2*((-24*(1 + x^2)*HPL[{-3}, x])/(1 + x) - 
   (8*(1 + x^2)*HPL[{-1}, x]^2*HPL[{0}, x])/(1 + x) - 
   (2*(1 + x^2)*HPL[{0}, x]^3)/(3*(1 + x)) + 
   HPL[{-2}, x]*(8*(1 + x) + (16*(1 + x^2)*HPL[{-1}, x])/(1 + x) + 
     (8*(1 + x^2)*HPL[{0}, x])/(1 + x)) + 
   HPL[{-1}, x]*((-4*Pi^2*(1 + x^2))/(3*(1 + x)) - 8*(1 + x)*HPL[{0}, x] + 
     (4*(1 + x^2)*HPL[{0}, x]^2)/(1 + x)) - 8*(-1 + x)*HPL[{2}, x] + 
   HPL[{0}, x]*(2*(3 + 11*x) + 8*(-1 + x)*HPL[{1}, x] - 
     (8*(1 + x^2)*HPL[{2}, x])/(1 + x)) + (16*(1 + x^2)*HPL[{3}, x])/
    (1 + x) - (16*(1 + x^2)*HPL[{-2, -1}, x])/(1 + x) + 
   ((-8*(-12 + Pi^2 + (12 + Pi^2)*x^2))/(3*(1 + x)) + 
     (32*(1 + x^2)*HPL[{-2}, x])/(1 + x) + 16*(1 + x)*HPL[{0}, x] - 
     (32*(1 + x^2)*HPL[{-1}, x]*HPL[{0}, x])/(1 + x) + 
     (8*(1 + x^2)*HPL[{0}, x]^2)/(1 + x))*Log[pt/\[Mu]] + 
   (2*(45 + Pi^2*(-3 + x)*(1 + x) + 6*Zeta[3] + x^2*(-45 + 6*Zeta[3])))/
    (3*(1 + x)))


==> anc/IPerp/BeamFunctionPerp_qqbp.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(2*CF*TF*(-1 + x)*(-172 + (143 - 136*x)*x + 6*Pi^2*(2 + x*(-1 + 2*x))))/
  (27*x) - (CF*TF*(3 + x*(3 + 8*x))*HPL[{0}, x]^2)/3 + 
 (2*CF*TF*(1 + x)*HPL[{0}, x]^3)/3 + 
 HPL[{0}, x]*((4*CF*TF*(21 - 30*x + 32*x^2))/9 + 
   (8*CF*TF*(-1 + x)*(2 + x*(-1 + 2*x))*HPL[{1}, x])/(3*x)) - 
 (8*CF*TF*(-1 + x)*(2 + x*(-1 + 2*x))*HPL[{2}, x])/(3*x) + 
 ((-16*CF*TF*(-1 + x)*(13 + x*(-5 + 22*x)))/(9*x) + 
   (8*CF*TF*(3 + x*(9 + 8*x))*HPL[{0}, x])/3 - 8*CF*TF*(1 + x)*HPL[{0}, x]^2)*
  Log[pt/\[Mu]] + ((-8*CF*TF*(-1 + x)*(4 + x*(7 + 4*x)))/(3*x) + 
   16*CF*TF*(1 + x)*HPL[{0}, x])*Log[pt/\[Mu]]^2


==> anc/IPerp/BeamFunctionPerp_qqp.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(2*CF*TF*(-1 + x)*(-172 + (143 - 136*x)*x + 6*Pi^2*(2 + x*(-1 + 2*x))))/
  (27*x) - (CF*TF*(3 + x*(3 + 8*x))*HPL[{0}, x]^2)/3 + 
 (2*CF*TF*(1 + x)*HPL[{0}, x]^3)/3 + 
 HPL[{0}, x]*((4*CF*TF*(21 - 30*x + 32*x^2))/9 + 
   (8*CF*TF*(-1 + x)*(2 + x*(-1 + 2*x))*HPL[{1}, x])/(3*x)) - 
 (8*CF*TF*(-1 + x)*(2 + x*(-1 + 2*x))*HPL[{2}, x])/(3*x) + 
 ((-16*CF*TF*(-1 + x)*(13 + x*(-5 + 22*x)))/(9*x) + 
   (8*CF*TF*(3 + x*(9 + 8*x))*HPL[{0}, x])/3 - 8*CF*TF*(1 + x)*HPL[{0}, x]^2)*
  Log[pt/\[Mu]] + ((-8*CF*TF*(-1 + x)*(4 + x*(7 + 4*x)))/(3*x) + 
   16*CF*TF*(1 + x)*HPL[{0}, x])*Log[pt/\[Mu]]^2


==> anc/README.txt <==
The directory contains the results for the two-loop coefficient of the beam function for the jet-veto resummation in units of as^2/(4Pi)^2, see eq. (3.1) of the paper. The results are expressed as a Laurent series in R and are analytic with the exception of some R independent boundary conditions that are provided as numerical grids.

The directory contains the following three sub-directories:

    - Iperp/: contains the two-loop beam functions for the colour-singlet's transverse momentum, expressed in momentum space, according to the decomposition in Eq. (3.2) of the paper. These are derived from Refs. 1908.03831 and 1909.13820 through the procedure defined in footnote 1 of the paper.
    
    - DeltaI/: contains the two-loop difference between the jet-veto beam functions and the results in Iperp/. Each flavour channel is further decomposed into the contributing colour structures. The results must be combined according to Eq. (3.37) of the paper. This directory also contains the sub-directory BoundaryConditions/, which provides the numerical grids for the non-analytic ingredients of the calculation. These grids provide such non-logarithmic terms as a function of the longitudinal momentum fraction x, and appear as a place-holder in the analytic expressions of the beam functions.
    
    - SCMixing/: contains the two-loop mixing terms, defined in Sec. 3.3 of the paper without performing the multipole expansion of the clustering condition (see discussions in Sec. 3.3). The results in this directory are not necessary for the full beam functions and are provided for the interested reader.


Notation: D1[1 - x]=(log(1-x)/(1-x))_+, D0[1 - x]=1/(1-x)_+, \[Delta][1-x]=DiracDelta(1-x), R=jet radius, x=longitudinal momentum fraction


==> anc/SCMixing/BeamSCMixingGGCACA.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(2*CA^2*R^2*(-4*Pi^2 + 3*R^2)*(1 - x + x^2)^2*D0[1 - x])/(3*x) - 
 (CA^2*R^2*(-96*R^4 + R^6 - 9216*R^2*Log[2] - 3072*(4*Pi^2 - 3*R^2)*
     Log[\[Nu]] + 92160*Zeta[3])*\[Delta][1 - x])/4608


==> anc/SCMixing/BeamSCMixingGQCFCA.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CA*CF*R^2*(4*Pi^2 - 3*R^2)*(-2 + 4*x - 3*x^2 + x^3)*D0[1 - x])/(3*x)


==> anc/SCMixing/BeamSCMixingQGCFTF.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CF*R^2*(4*Pi^2 - 3*R^2)*TF*(-1 + 3*x - 4*x^2 + 2*x^3)*D0[1 - x])/3


==> anc/SCMixing/BeamSCMixingQQCFCF.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CF^2*R^2*(-4*Pi^2 + 3*R^2)*(1 + x^2)*D0[1 - x])/3 - 
 (CF^2*R^2*(-96*R^4 + R^6 - 9216*R^2*Log[2] - 3072*(4*Pi^2 - 3*R^2)*
     Log[\[Nu]] + 92160*Zeta[3])*\[Delta][1 - x])/4608

